Macdonald Indices for Four-dimensional $\mathcal N=3$ Theories

We brute-force evaluate the vacuum character for $\mathcal N=2$ vertex operator algebras labelled by crystallographic complex reflection groups $G(k,1,1)=\mathbb Z_k$, $k=3,4,6$, and $G(3,1,2)$. For $\mathbb Z_{3,4}$ and $G(3,1,2)$ these vacuum characters have been conjectured to respectively reproduce the Macdonald limit of the superconformal index for rank one and rank two S-fold $\mathcal N=3$ theories in four dimensions. For the $\mathbb Z_3$ case, and in the limit where the Macdonald index reduces to the Schur index, we find agreement with predictions from the literature.

==> anc/screening.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    231332,       5637]
NotebookOptionsPosition[    214278,       5398]
NotebookOutlinePosition[    214616,       5413]
CellTagsIndexPosition[    214573,       5410]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["READ ME", "Chapter",
 CellChangeTimes->{{3.8217793436353235`*^9, 
  3.8217793565457916`*^9}},ExpressionUUID->"a3d87270-08c6-418c-bf21-\
fa337ab98b18"],

Cell["\<\
In order for this notebook to work correctly, please download the packages \
specified in the \[OpenCurlyDoubleQuote]Load Packages\[CloseCurlyDoubleQuote] \
section.\
\>", "Text",
 CellChangeTimes->{{3.8217793713222775`*^9, 3.8217794255851355`*^9}, {
  3.821957451423834*^9, 
  3.8219574602204227`*^9}},ExpressionUUID->"f2aef1d5-8357-42d0-8bb4-\
5bb00ed16799"],

Cell["\<\
The present code is heavily based on null_states.nb, to which we refer the \
reader for a guided walkthrough. Note however that instead of using strong \
generators in a free field realisation, here one works from the beginning \
with free fields (and their derivatives), and then only keeps those \
combinations that lie in the kernel of the screening operator. \
\>", "Text",
 CellChangeTimes->{{3.8217794596230946`*^9, 3.8217795062882824`*^9}, {
   3.821779548068535*^9, 3.821779675919578*^9}, {3.821886495460761*^9, 
   3.821886670759367*^9}, {3.8219575303757057`*^9, 3.821957587998671*^9}, {
   3.8219576795736637`*^9, 3.8219577599099493`*^9}, {3.821957936727111*^9, 
   3.821958000379159*^9}, {3.821965250594289*^9, 3.821965384840344*^9}, {
   3.821965428987504*^9, 3.82196543687142*^9}, {3.821965508827592*^9, 
   3.821965538550097*^9}, {3.821965571062414*^9, 3.8219655879142923`*^9}, {
   3.821965675610425*^9, 3.821965714342504*^9}, 3.821981797454989*^9, {
   3.821982863254739*^9, 3.821982896637066*^9}, {3.82198297814955*^9, 
   3.8219830017808228`*^9}, {3.8219830897064133`*^9, 3.821983124860033*^9}, {
   3.82198317437009*^9, 3.821983174973917*^9}, {3.821983826495947*^9, 
   3.821983879749907*^9}, {3.821984236415785*^9, 3.821984372614442*^9}, {
   3.82198440937567*^9, 
   3.821984433786948*^9}},ExpressionUUID->"d919cd27-8dfb-4ae2-86de-\
519c2cd94c81"],

Cell[CellGroupData[{

Cell["Advice on Generalisation", "Subsection",
 CellChangeTimes->{{3.8217824603071613`*^9, 
  3.8217824674939394`*^9}},ExpressionUUID->"2d88070a-3717-4c9d-bb68-\
086e12f119e4"],

Cell["\<\
In this section we will be discussing how the reader can generalise the code \
for applications to VOAs not discussed in the accompanying paper. Below we \
will list the relevant points where modifications would have to be made:\
\>", "Text",
 CellChangeTimes->{{3.8217875154423404`*^9, 3.821787632788416*^9}, {
   3.821788197157323*^9, 3.8217882072870417`*^9}, {3.821958013563974*^9, 
   3.821958014599028*^9}, {3.821960808733254*^9, 3.82196081137741*^9}, 
   3.821960849481969*^9, 
   3.821963538281939*^9},ExpressionUUID->"c81ae170-9def-4091-8321-\
eb383a361c53"],

Cell["\<\
Definitions:

opfields - (add potentially extra free fields)
fields - (add potentially extra free fields)
oplist - (add potentially extra free fields)
gfields - (add potentially extra free fields)
fermions - (add potentially extra free fields)
scr - (one needs the screening operator in order to get the correct states)
one could potentially also change the bosonisation rules in the section below

Field Generation//Definitions:

stateList- (add potentially extra free fields + change weights of operators)

Selection via Quantum Numbers//Initial Quantum Grouping:

list of operators right under title each beginning with d (eg: dww[...]) - \
(add new operators)
fulllist - (add potentially extra free fields)
mnumber - (add potentially extra free fields + change quantum numbers)
rnumber - (add potentially extra free fields + change quantum numbers)
rfilnumber - (add potentially extra free fields + change quantum numbers)
fnumber - (add potentially extra free fields + change quantum numbers)

Calculating the Physical States//R-Filtration Level-by-Level Character \
Calculator:

rcounter - (add potentially extra free fields in the substitution rule)
RSingleCharCalculator - (potentially change the cocycle conditions)
rfcharacter - (change the grading or representation of the character in any \
way)

Calculating the Physical States//Level-by-Level Character Calculator:

SingleCharCalculator - (potentially change the cocycle conditions)
fcharacter - (change the grading or representation of the character in any \
way)\
\>", "Text",
 CellChangeTimes->{{3.8217876668159175`*^9, 3.821787973871565*^9}, {
  3.8217880052484703`*^9, 3.8217881807184467`*^9}, {3.821788239121213*^9, 
  3.821788358348405*^9}, {3.82178844496433*^9, 3.821788466225542*^9}, {
  3.8217899826844544`*^9, 3.821790113381917*^9}, {3.821790146491556*^9, 
  3.821790171602089*^9}, {3.821886805636124*^9, 
  3.8218868769577465`*^9}},ExpressionUUID->"320c4bfe-1a15-41d8-8783-\
74a8ab771d40"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Load Packages", "Chapter",
 CellChangeTimes->{{3.8217859661953516`*^9, 
  3.8217859758176155`*^9}},ExpressionUUID->"2a6c8be5-c77f-44e6-945c-\
943700da87dc"],

Cell["\<\
In this section the code will import the necessary package. The package \
required is:
- ope.math (download + documentation: \
https://www.u-aizu.ac.jp/~a-fujitu/mathematica/)\
\>", "Text",
 CellChangeTimes->{{3.8169285860181417`*^9, 3.8169286418564262`*^9}, {
  3.816928712994595*^9, 3.816928713917243*^9}, {3.816928749643094*^9, 
  3.816928780043497*^9}, {3.816929609707443*^9, 3.8169296154483633`*^9}, {
  3.816930570118469*^9, 3.816930571557562*^9}, {3.8170289354415693`*^9, 
  3.817028947068799*^9}},ExpressionUUID->"91e607c7-226a-4850-85c7-\
2fd8b1158048"],

Cell[BoxData[
 RowBox[{"SetDirectory", "[", "\"\<\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.7996436442426395`*^9, 3.7996436442516136`*^9}, {
   3.8002762367356567`*^9, 3.800276258733515*^9}, {3.800276335592664*^9, 
   3.8002763521021557`*^9}, {3.8002763834505873`*^9, 3.800276456039098*^9}, 
   3.815109732461769*^9, 3.8170321813361177`*^9, 3.8207603455798063`*^9, 
   3.8207608193342113`*^9},ExpressionUUID->"e55c6e95-9d92-4086-8639-\
f1575a8277e6"],

Cell[BoxData[
 RowBox[{"<<", " ", "ope.math.m"}]], "Input",
 CellChangeTimes->{{3.7996436488345437`*^9, 3.7996436703403645`*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"d87e1144-04e3-4f36-91f9-79135ec41217"]
}, Closed]],

Cell[CellGroupData[{

Cell["Settings", "Chapter",
 CellChangeTimes->{{3.797226538223957*^9, 3.7972265411919117`*^9}, 
   3.821785854435272*^9},ExpressionUUID->"1406be14-b3cb-46b9-9bcf-\
b32fba69b29d"],

Cell[TextData[{
 "For speeding up the calculation, by cutting out the negative quantum \
numbers. (Due to symmetry of the spectrum under conjugation",
 Cell[BoxData[
  FormBox[" ", TraditionalForm]],ExpressionUUID->
  "23fe0b76-f318-4c22-a1df-8dea10bfe1d2"],
 ".)"
}], "Text",
 CellChangeTimes->{{3.8013980077674956`*^9, 3.8013980238307595`*^9}, {
   3.801398153034953*^9, 3.8013981787209187`*^9}, {3.814861065767982*^9, 
   3.8148610812704144`*^9}, {3.816930091841402*^9, 3.8169301086409197`*^9}, 
   3.8214324986258044`*^9},ExpressionUUID->"24301a53-31bd-4972-bf18-\
d420843be27f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fcal", "=", 
   CheckboxBox[False]}], ";"}]], "Input",
 CellChangeTimes->{{3.8013975367885885`*^9, 3.8013975702809114`*^9}, {
   3.801397756096904*^9, 3.801397757585476*^9}, 3.8013978841980176`*^9, {
   3.8013979190921755`*^9, 3.8013979195624356`*^9}, {3.8013979656023664`*^9, 
   3.8013979958139005`*^9}, {3.80139820310925*^9, 3.8013982037266335`*^9}, {
   3.8014022118544226`*^9, 3.8014022119122677`*^9}, {3.8014027321350503`*^9, 
   3.801402732210848*^9}, {3.801402790882001*^9, 3.8014028126200795`*^9}, {
   3.8014649707147436`*^9, 3.801464970781565*^9}, {3.8014680881536674`*^9, 
   3.801468088241938*^9}, {3.8019164435817337`*^9, 3.8019164436605225`*^9}, {
   3.8019350355028176`*^9, 3.8019350355681486`*^9}, {3.801939312643256*^9, 
   3.80193934155078*^9}, {3.8019424811228585`*^9, 3.8019424811797066`*^9}, {
   3.8019434118377295`*^9, 3.801943411914524*^9}, {3.8019909190930986`*^9, 
   3.8019909191579256`*^9}, {3.801991742809287*^9, 3.80199177153076*^9}, {
   3.8019945231051164`*^9, 3.8019945231619644`*^9}, {3.8019946058606157`*^9, 
   3.801994605914472*^9}, {3.801994982594432*^9, 3.8019949843547387`*^9}, {
   3.814780313990885*^9, 3.814780317349248*^9}, {3.814780390502017*^9, 
   3.814780390560733*^9}, {3.814780441541095*^9, 3.8147804416010227`*^9}, {
   3.8147804963098373`*^9, 3.814780496369108*^9}, {3.8148593389597054`*^9, 
   3.814859338991078*^9}, {3.817013275478856*^9, 3.8170132755481367`*^9}, {
   3.817013559580158*^9, 3.817013559640481*^9}, {3.817013778356388*^9, 
   3.8170137784252167`*^9}, {3.817014408200733*^9, 3.817014408254076*^9}, {
   3.81703860031005*^9, 3.817038600387333*^9}},
 CellLabel->
  "In[335]:=",ExpressionUUID->"f7ed96d2-ef43-4cf2-82ea-e17800e545c8"],

Cell["Enter the level/weight of the desired calculation.", "Text",
 CellChangeTimes->{{3.8013980077674956`*^9, 3.8013980238307595`*^9}, {
  3.801398153034953*^9, 3.8013981787209187`*^9}, {3.801398265794344*^9, 
  3.8013982776126957`*^9}},ExpressionUUID->"3fc018fc-9672-4ec4-a760-\
81a7760b15b0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lev", "="}], ";"}]], "Input",
 CellChangeTimes->{{3.8013982803395004`*^9, 3.8013982849857802`*^9}, {
   3.801399234322889*^9, 3.8013992343956947`*^9}, {3.8014028776467915`*^9, 
   3.801402877745034*^9}, {3.8014676722856493`*^9, 3.8014676724053288`*^9}, {
   3.8014881193482714`*^9, 3.8014881194475107`*^9}, {3.8014881851352634`*^9, 
   3.801488186482717*^9}, {3.8014882620050693`*^9, 3.8014882620888567`*^9}, {
   3.801916440673483*^9, 3.801916440794161*^9}, {3.801938361366664*^9, 
   3.801938361430493*^9}, {3.8019399661063623`*^9, 3.8019399666344566`*^9}, {
   3.801940279480175*^9, 3.8019402796038446`*^9}, {3.8019403484243813`*^9, 
   3.801940348789441*^9}, 3.8019405030143223`*^9, {3.8019424869839406`*^9, 
   3.801942487069231*^9}, {3.801990717484871*^9, 3.801990717558674*^9}, {
   3.8019927225450478`*^9, 3.801992722694648*^9}, {3.8019945248449836`*^9, 
   3.801994524964664*^9}, {3.8019949863339663`*^9, 3.801994989379848*^9}, {
   3.801995046622825*^9, 3.801995057322817*^9}, {3.8145883426271763`*^9, 
   3.814588343042232*^9}, {3.8145890047116117`*^9, 3.8145890051328707`*^9}, {
   3.8145892252553787`*^9, 3.814589225411262*^9}, {3.814590149106249*^9, 
   3.814590149272685*^9}, {3.8145903033846693`*^9, 3.814590303850531*^9}, {
   3.8145905639455547`*^9, 3.814590564453616*^9}, {3.814591526606492*^9, 
   3.814591527355639*^9}, {3.81459182102064*^9, 3.814591822362297*^9}, {
   3.814592295189352*^9, 3.814592296090796*^9}, {3.814761945437929*^9, 
   3.814761945570211*^9}, {3.814762669866313*^9, 3.814762697164627*^9}, {
   3.81476280910983*^9, 3.81476280925957*^9}, {3.814762865245467*^9, 
   3.814762865336433*^9}, {3.814763040585441*^9, 3.8147630412711153`*^9}, {
   3.814764160625469*^9, 3.814764160695044*^9}, {3.814767011909243*^9, 
   3.814767011969884*^9}, {3.8147671903511667`*^9, 3.814767190419692*^9}, {
   3.814767280660915*^9, 3.814767280737479*^9}, {3.814767770068668*^9, 
   3.814767771329803*^9}, {3.814769069971092*^9, 3.814769070144383*^9}, {
   3.8147693934573936`*^9, 3.8147693935582037`*^9}, {3.814769432664083*^9, 
   3.8147694327409363`*^9}, {3.814769643361549*^9, 3.8147696434551487`*^9}, {
   3.8147696804240417`*^9, 3.814769681205863*^9}, {3.814769843657181*^9, 
   3.8147698438638906`*^9}, {3.8147698808095617`*^9, 
   3.8147698810652933`*^9}, {3.814769999302066*^9, 3.814770021521936*^9}, {
   3.814770375889317*^9, 3.814770375919075*^9}, {3.814770408225499*^9, 
   3.814770408352603*^9}, {3.8147709555915422`*^9, 3.814770956189076*^9}, {
   3.814771062347447*^9, 3.814771063352911*^9}, {3.814771161752071*^9, 
   3.814771161779441*^9}, {3.814771411895508*^9, 3.8147714120717793`*^9}, {
   3.8147714643638573`*^9, 3.814771465531311*^9}, {3.814771503469487*^9, 
   3.814771503788961*^9}, 3.81477162742421*^9, {3.814777534594805*^9, 
   3.81477753515233*^9}, {3.814778385232643*^9, 3.8147783898757963`*^9}, {
   3.814780320053941*^9, 3.8147803201393843`*^9}, {3.814780417795269*^9, 
   3.81478041787217*^9}, {3.814856946385776*^9, 3.814856946480044*^9}, {
   3.8148574349886703`*^9, 3.814857435055851*^9}, {3.814858334908208*^9, 
   3.8148583350010853`*^9}, {3.81485846520829*^9, 3.814858465284944*^9}, {
   3.81485879002915*^9, 3.8148587900819387`*^9}, {3.8148940166679783`*^9, 
   3.814894016713688*^9}, {3.814894158239382*^9, 3.8148941583236227`*^9}, {
   3.814894342424947*^9, 3.814894342518538*^9}, {3.815194480769202*^9, 
   3.81519448087055*^9}, {3.815194705503724*^9, 3.815194705964546*^9}, {
   3.815194751326729*^9, 3.815194751907977*^9}, {3.815194803317958*^9, 
   3.815194803403604*^9}, 3.815194847494747*^9, {3.815194887100165*^9, 
   3.815194887642604*^9}, 3.815194928436988*^9, {3.815195024475935*^9, 
   3.81519502513748*^9}, 3.8151950631894703`*^9, {3.815195150874823*^9, 
   3.8151951514961033`*^9}, 3.8151951938503637`*^9, {3.815195263987814*^9, 
   3.815195264624853*^9}, 3.815195320195487*^9, {3.815229658171381*^9, 
   3.815229706227709*^9}, 3.81522988753752*^9, {3.815730939751728*^9, 
   3.815730941901387*^9}, 3.8157326465534477`*^9, {3.815904641997191*^9, 
   3.815904642098831*^9}, {3.815914598349128*^9, 3.815914600180109*^9}, {
   3.815914916383823*^9, 3.8159149164530373`*^9}, {3.8159166922014027`*^9, 
   3.815916697479032*^9}, 3.815916808117506*^9, {3.815916871412992*^9, 
   3.81591687201108*^9}, {3.815924890255451*^9, 3.815924890420803*^9}, {
   3.8159392654697742`*^9, 3.815939268698403*^9}, {3.817013210170569*^9, 
   3.817013211737713*^9}, {3.8170134869779387`*^9, 3.81701348706324*^9}, {
   3.8170137112504377`*^9, 3.817013711343986*^9}, {3.817014406562859*^9, 
   3.8170144066406116`*^9}, {3.817015740928117*^9, 3.817015741021854*^9}, 
   3.817038601673431*^9},ExpressionUUID->"fe607115-9b64-4a8c-b7c0-\
9724b8f72f6d"],

Cell["Don\[CloseCurlyQuote]t forget to run all the settings after modifying \
them!", "Text",
 CellChangeTimes->{{3.8014015631660547`*^9, 
  3.80140159131357*^9}},ExpressionUUID->"7d20d025-c17e-447f-baac-\
998c2f88fd44"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["Z", "3"], " ", "VOA", " "}], 
  TraditionalForm]],ExpressionUUID->"756dbe81-8e94-49ca-83f1-a14eb65d595f"]], \
"Title",
 CellChangeTimes->{{3.82178600429046*^9, 
  3.821786090360257*^9}},ExpressionUUID->"c23fad77-6421-4283-a0f1-\
faea82661daa"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["Z", "3"], TraditionalForm]],ExpressionUUID->
  "25f18f56-0b0c-416d-9651-da7d2254866e"],
 " - Definitions"
}], "Chapter",
 CellChangeTimes->{{3.8217827144853244`*^9, 3.82178271770671*^9}, {
  3.8217858880733023`*^9, 3.8217859058846636`*^9}, {3.8217859444175997`*^9, 
  3.821785946231747*^9}},ExpressionUUID->"114d74bf-33d9-42ea-8880-\
8085d482fc02"],

Cell["\<\
In this section we define all the free-fields being used in our code. (In \
order to generalise the code to higher ranks or other algebras, one must \
change and/or add the new free-fields which will enter due to the larger \
rank. We will highlight where change is needed throughout the code with \
comments CNH = Change Needed Here. The comment should be understood for \
multiple lines. There is more information about this under the \
\[OpenCurlyDoubleQuote]READ ME//Advice on Generalisation\
\[CloseCurlyDoubleQuote] section.)\
\>", "Text",
 CellChangeTimes->{{3.816929667468338*^9, 3.816929708804813*^9}, {
  3.816929817942132*^9, 3.816929934007543*^9}, {3.816929964399832*^9, 
  3.816929995336027*^9}, {3.8170289721659727`*^9, 3.817029012691283*^9}, {
  3.821887004686554*^9, 
  3.8218870121747155`*^9}},ExpressionUUID->"8141104d-1ae5-487d-be26-\
e868837de5bb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"fields", "=", 
   RowBox[{"{", 
    RowBox[{"b1", ",", "c1", ",", "\[Beta]1", ",", "\[Gamma]1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"opfields", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"bi", "[", 
       RowBox[{"0", ",", "1", ",", "z"}], "]"}], ",", 
      RowBox[{"ci", "[", 
       RowBox[{"0", ",", "1", ",", "z"}], "]"}], ",", 
      RowBox[{"be", "[", 
       RowBox[{"0", ",", "1", ",", "z"}], "]"}], ",", 
      RowBox[{"ga", "[", 
       RowBox[{"0", ",", "1", ",", "z"}], "]"}]}], "}"}]}], ";"}], 
  RowBox[{"(*", "CNH", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"oplist", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b1", "[", "x", "]"}], ",", 
     RowBox[{"c1", "[", "x", "]"}], ",", 
     RowBox[{"\[Beta]1", "[", "x", "]"}], ",", 
     RowBox[{"\[Gamma]1", "[", "x", "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gfields", "=", 
   RowBox[{"{", 
    RowBox[{"b1", ",", "\[Beta]1", ",", "d"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.797110298712714*^9, 3.7971103363935623`*^9}, {
   3.7971125245225363`*^9, 3.797112525872222*^9}, {3.797112863481647*^9, 
   3.79711286536129*^9}, {3.800276819158749*^9, 3.800276825722752*^9}, {
   3.8002773256480427`*^9, 3.800277335191101*^9}, {3.8002783862203875`*^9, 
   3.80027838632411*^9}, 3.8002793881392155`*^9, {3.8002795499414225`*^9, 
   3.800279599448953*^9}, {3.800279751894604*^9, 3.8002797680889273`*^9}, {
   3.8002806488203926`*^9, 3.800280654681771*^9}, {3.801916340795608*^9, 
   3.8019163409551816`*^9}, {3.815109285698992*^9, 3.8151093056853313`*^9}, 
   3.817029140198844*^9, {3.820760735724386*^9, 3.8207607359348*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"b792a402-3a36-4e3c-b834-c8df79842d9f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"fermions", "=", 
   RowBox[{"{", 
    RowBox[{"b1", ",", "c1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"scr", "[", 
     RowBox[{"i_", ",", "z_"}], "]"}], ":=", 
    RowBox[{"der", "[", 
     RowBox[{"i", ",", 
      RowBox[{"Nl", "[", 
       RowBox[{
        RowBox[{"bi", "[", 
         RowBox[{"0", ",", "1", ",", "z"}], "]"}], ",", 
        RowBox[{"vp", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["2", "3"]}], ",", 
            FractionBox[
             RowBox[{"2", "\[ImaginaryI]"}], "3"]}], "}"}], ",", "z"}], 
         "]"}]}], "]"}], ",", "z"}], "]"}]}], ";"}], 
  RowBox[{"(*", "CNH", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.797114396003229*^9, 3.797114408321866*^9}, {
   3.800276863093155*^9, 3.800276868130227*^9}, {3.815109309216166*^9, 
   3.815109309741465*^9}, 3.815114164173726*^9, 3.817029141931031*^9},
 CellLabel->"In[85]:=",ExpressionUUID->"f25c33f8-1625-499c-aadf-30c7556a0d64"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"weights", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Association", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"b1", "\[Rule]", "2"}], ",", 
       RowBox[{"c1", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"\[Beta]1", "\[Rule]", 
        FractionBox["3", "2"]}], ",", 
       RowBox[{"\[Gamma]1", "\[Rule]", 
        RowBox[{"-", 
         FractionBox["1", "2"]}]}]}], "}"}], "]"}], "@", "x"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7971103894014387`*^9, 3.797110516266953*^9}, {
   3.797112532442127*^9, 3.797112534672454*^9}, {3.8002769070783887`*^9, 
   3.8002769338365545`*^9}, 3.80191633856057*^9, {3.8151093132645073`*^9, 
   3.815109317669311*^9}, {3.815114080142228*^9, 3.815114091985303*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"12ca2041-8f32-4f4d-91c7-4b7df5bde963"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Onner", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], ":=", "1"}], ";"}]], "Input",
 CellLabel->"In[88]:=",ExpressionUUID->"c4cafd92-15a5-4c26-98b3-2031dfacdafe"],

Cell["\<\
In the section below we define the bosonisation rules for the bosonic \
free-fields \[Beta] and \[Gamma]. This will be used to compute the OPEs with \
the screening charge scr defined above.\
\>", "Text",
 CellChangeTimes->{{3.817029037106844*^9, 
  3.817029109969905*^9}},ExpressionUUID->"3b4f8f86-1fb3-4a07-b4b3-\
6a04804455d4"],

Cell[CellGroupData[{

Cell["Bosonisation Rules:", "Subsubsection",
 CellChangeTimes->{{3.800281850140806*^9, 
  3.8002818675618763`*^9}},ExpressionUUID->"78c3468d-7cca-4619-9f46-\
92d196055ee3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"BRule", "[", 
    RowBox[{"ga", "[", 
     RowBox[{"i_", ",", "1", ",", "z_"}], "]"}], "]"}], ":=", 
   RowBox[{"der", "[", 
    RowBox[{"i", ",", 
     RowBox[{"Nl", "[", 
      RowBox[{
       RowBox[{"pj", "[", 
        RowBox[{"0", ",", "1", ",", "z"}], "]"}], ",", 
       RowBox[{"vp", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "\[ImaginaryI]"}], "}"}], ",", "z"}], 
        "]"}]}], "]"}], ",", "z"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BRule", "[", 
    RowBox[{"be", "[", 
     RowBox[{"i_", ",", "1", ",", "z_"}], "]"}], "]"}], ":=", 
   RowBox[{"vp", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "\[ImaginaryI]"}]}], "}"}], ",", "z"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BRule", "[", 
    RowBox[{"bi", "[", 
     RowBox[{"i_", ",", "1", ",", "z_"}], "]"}], "]"}], ":=", 
   RowBox[{"bi", "[", 
    RowBox[{"i", ",", "1", ",", "z"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BRule", "[", 
    RowBox[{"ci", "[", 
     RowBox[{"i_", ",", "1", ",", "z_"}], "]"}], "]"}], ":=", 
   RowBox[{"ci", "[", 
    RowBox[{"i", ",", "1", ",", "z"}], "]"}]}], ";"}]}], "Input",
 CellLabel->"In[89]:=",ExpressionUUID->"fc1470d3-f6c4-476a-9fbd-3e0223a40c92"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["Z", "3"], TraditionalForm]],ExpressionUUID->
  "24508e0e-4553-4f45-9b3b-5934233b0ba1"],
 " - Character Calculation"
}], "Chapter",
 CellChangeTimes->{{3.797226431041974*^9, 3.7972264469369717`*^9}, {
  3.817013742014551*^9, 3.817013742560569*^9}, {3.8217859117130737`*^9, 
  3.8217859125308857`*^9}},ExpressionUUID->"ac4e4d9b-cd50-41bb-bf44-\
8cc7db02d9f7"],

Cell[CellGroupData[{

Cell["Field Generation", "Section",
 CellChangeTimes->{{3.797109674328826*^9, 
  3.797109678127892*^9}},ExpressionUUID->"c1cb8f8d-e982-4c35-abd8-\
5646d2457074"],

Cell[CellGroupData[{

Cell["Definitions", "Subsection",
 CellChangeTimes->{{3.7971122200528383`*^9, 
  3.79711222195609*^9}},ExpressionUUID->"29ce27eb-ebdb-41ab-a379-\
4737d6c8d5c3"],

Cell["\<\
In this section of the code we are defining the rules on how to generate the \
available fields at each level. This is done by taking into account the \
weight of each field and its quantum numbers.\
\>", "Text",
 CellChangeTimes->{{3.816930126505278*^9, 3.816930219489929*^9}, {
  3.8170292529167147`*^9, 3.817029317153839*^9}, {3.8207605845558443`*^9, 
  3.820760601762466*^9}},ExpressionUUID->"30655b41-5544-4c60-8e6a-\
efd37c5c9081"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pwrexpand", "[", "x_", "]"}], ":=", 
  RowBox[{"Module", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"y", "=", "x"}], ",", 
      RowBox[{"list", "=", 
       RowBox[{"{", "}"}]}], ",", "i", ",", "j", ",", 
      RowBox[{"p", "=", 
       RowBox[{"Variables", "[", "x", "]"}]}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "<", 
        RowBox[{
         RowBox[{"Length", "[", "p", "]"}], "+", "1"}]}], ",", 
       RowBox[{"i", "++"}], ",", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"j", "=", "1"}], ",", 
         RowBox[{"j", "<", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Exponent", "[", 
             RowBox[{"y", ",", 
              RowBox[{
              "p", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
             "]"}], "+", "1"}], ")"}]}], ",", 
         RowBox[{"j", "++"}], ",", 
         RowBox[{"list", "=", 
          RowBox[{"Append", "[", 
           RowBox[{"list", ",", 
            RowBox[{"Head", "[", 
             RowBox[{
             "p", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
             "]"}]}], "]"}]}]}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     "list"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellLabel->"In[95]:=",ExpressionUUID->"2c045a4d-bbf3-4035-acc5-236b2204b3a0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"stateList", "[", 
    RowBox[{
    "level_", ",", "charge_", ",", "oplist_", ",", "opfields_", ",", 
     "fields_"}], "]"}], ":=", 
   RowBox[{"Module", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "tempops", ",", "listwod", ",", "listwd1", ",", "listwd2", ",", "flist",
        ",", "explist", ",", "tmp1", ",", "tmp2", ",", "tmp3", ",", 
       "normallist", ",", "convlist"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"tempops", "=", 
       RowBox[{"Reduce", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             FractionBox["3", "2"], "n\[Beta]1"}], "-", 
            RowBox[{
             FractionBox["1", "2"], "n\[Gamma]1"}], "+", 
            RowBox[{"2", "nb1"}], "-", "nc1", "+", "nd"}], "\[Equal]", 
           "level"}], "&&", 
          RowBox[{
           RowBox[{
            RowBox[{
             FractionBox["3", "2"], "n\[Beta]1"}], "-", 
            RowBox[{
             FractionBox["3", "2"], "n\[Gamma]1"}], "+", "nb1", "-", "nc1"}], 
           "\[Equal]", "charge"}], "&&", 
          RowBox[{"n\[Beta]1", "\[GreaterEqual]", " ", "0"}], "&&", 
          RowBox[{"n\[Gamma]1", "\[GreaterEqual]", " ", "0"}], "&&", 
          RowBox[{
           RowBox[{"1", "+", "nd"}], "\[GreaterEqual]", "nb1", 
           "\[GreaterEqual]", " ", "0"}], "&&", 
          RowBox[{
           RowBox[{"1", "+", "nd"}], "\[GreaterEqual]", "nc1", 
           "\[GreaterEqual]", " ", "0"}], "&&", 
          RowBox[{"nd", "\[GreaterEqual]", " ", "0"}]}], ",", 
         RowBox[{"{", 
          RowBox[{
          "nb1", ",", "nc1", ",", "n\[Beta]1", ",", "n\[Gamma]1", ",", "nd"}],
           "}"}], ",", "Integers"}], "]"}]}], ";", 
      RowBox[{"(*", "CNH", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"listwod", "=", 
       RowBox[{"DeleteDuplicates", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Head", "[", "tempops", "]"}], "===", "And"}], ",", 
              SuperscriptBox[
               RowBox[{
               "oplist", "\[LeftDoubleBracket]", "j", 
                "\[RightDoubleBracket]"}], 
               RowBox[{"tempops", "\[LeftDoubleBracket]", 
                RowBox[{"j", ",", "2"}], "\[RightDoubleBracket]"}]], ",", 
              SuperscriptBox[
               RowBox[{
               "oplist", "\[LeftDoubleBracket]", "j", 
                "\[RightDoubleBracket]"}], 
               RowBox[{"tempops", "\[LeftDoubleBracket]", 
                RowBox[{"i", ",", "j", ",", "2"}], 
                "\[RightDoubleBracket]"}]]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", 
              RowBox[{"Length", "[", "oplist", "]"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Length", "[", "tempops", "]"}]}], "}"}]}], "]"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"listwd1", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
           "listwod", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Head", "[", "tempops", "]"}], "===", "And"}], ",", 
               RowBox[{"tempops", "\[LeftDoubleBracket]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Length", "[", "oplist", "]"}], "+", "1"}], ",", 
                 "2"}], "\[RightDoubleBracket]"}], ",", 
               RowBox[{"tempops", "\[LeftDoubleBracket]", 
                RowBox[{"i", ",", 
                 RowBox[{
                  RowBox[{"Length", "[", "oplist", "]"}], "+", "1"}], ",", 
                 "2"}], "\[RightDoubleBracket]"}]}], "]"}]}], "}"}]}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Length", "[", "listwod", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"listwd2", "=", 
       RowBox[{
        RowBox[{"DeleteCases", "[", 
         RowBox[{"listwd1", ",", "0"}], "]"}], "//", "ExpandAll"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"flist", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Head", "[", 
              RowBox[{
              "listwd2", "\[LeftDoubleBracket]", "i", 
               "\[RightDoubleBracket]"}], "]"}], "===", "Plus"}], ",", 
            RowBox[{"List", "@@", 
             RowBox[{
             "listwd2", "\[LeftDoubleBracket]", "i", 
              "\[RightDoubleBracket]"}]}], ",", 
            RowBox[{
            "listwd2", "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Length", "[", "listwd2", "]"}]}], "}"}]}], "]"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"explist", "=", 
       RowBox[{"pwrexpand", "/@", "flist"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"convlist", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"der", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Head", "[", 
               RowBox[{"Head", "[", 
                RowBox[{"explist", "\[LeftDoubleBracket]", 
                 RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "]"}], 
               "]"}], "===", "Derivative"}], " ", ",", 
             RowBox[{
              RowBox[{"Head", "[", 
               RowBox[{"explist", "\[LeftDoubleBracket]", 
                RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "]"}], 
              "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
             "0"}], "]"}], ",", 
           RowBox[{"Extract", "[", 
            RowBox[{"opfields", ",", 
             RowBox[{"Flatten", "[", 
              RowBox[{"Position", "[", 
               RowBox[{"fields", ",", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Head", "[", 
                    RowBox[{"Head", "[", 
                    RowBox[{"explist", "\[LeftDoubleBracket]", 
                    RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "]"}],
                     "]"}], "===", "Derivative"}], " ", ",", 
                  RowBox[{"explist", "\[LeftDoubleBracket]", 
                   RowBox[{"i", ",", "j", ",", "1"}], 
                   "\[RightDoubleBracket]"}], ",", 
                  RowBox[{"explist", "\[LeftDoubleBracket]", 
                   RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}]}], 
                 "]"}]}], "]"}], "]"}]}], "]"}], ",", "z"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Length", "[", "explist", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{"Length", "[", 
            RowBox[{
            "explist", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}],
             "]"}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"tmp1", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Nl", "@@", 
          RowBox[{
          "convlist", "\[LeftDoubleBracket]", "i", 
           "\[RightDoubleBracket]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Length", "[", "convlist", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"tmp2", "=", 
       RowBox[{"DeleteCases", "[", 
        RowBox[{"tmp1", ",", "0"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"tmp3", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{
             "tmp2", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
             "]"}], "\[Equal]", "1"}], ",", 
           RowBox[{
           "tmp2", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
           ",", 
           RowBox[{"Fsort", "[", 
            RowBox[{
             RowBox[{
             "tmp2", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
             ",", "z"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Length", "[", "tmp2", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"normallist", "=", 
       RowBox[{"tmp3", "/.", 
        RowBox[{
         RowBox[{"-", "x_"}], "\[Rule]", "x"}]}]}], ";", 
      "\[IndentingNewLine]", "normallist"}]}], "\[IndentingNewLine]", "]"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.818840360838994*^9, 3.8188404638179092`*^9}, {
  3.818840510519136*^9, 3.8188405788551064`*^9}, {3.818840611079587*^9, 
  3.818840663437324*^9}, {3.818840729995555*^9, 3.818840749736537*^9}, {
  3.818848361424309*^9, 3.818848650699409*^9}, {3.8188486861530933`*^9, 
  3.818848713256844*^9}, {3.8188490948059597`*^9, 3.818849098285213*^9}, {
  3.818849283507715*^9, 3.818849285067638*^9}, {3.818858303912056*^9, 
  3.818858305449102*^9}, {3.818858343430564*^9, 3.818858344670966*^9}, {
  3.818858574445784*^9, 3.818858598644075*^9}, {3.818858795999699*^9, 
  3.8188588087274647`*^9}, {3.818858858594858*^9, 3.81885889807834*^9}, {
  3.818858963890896*^9, 3.81885905699289*^9}, {3.820760461464698*^9, 
  3.820760508801977*^9}, {3.820760616714822*^9, 3.82076065727685*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"8811b6f9-c734-4c6a-904e-7cc8e0752750"]
}, Closed]],

Cell[CellGroupData[{

Cell["Level", "Subsection",
 CellChangeTimes->{{3.7971122356165667`*^9, 3.797112237095779*^9}, {
  3.801993341949836*^9, 
  3.801993342286935*^9}},ExpressionUUID->"ffe28c7e-09c3-4ab6-bd1c-\
b7865302ff02"],

Cell["\<\
In this section we employ the definitions set in the previous sections and \
generate all the possible field combinations at a level.\
\>", "Text",
 CellChangeTimes->{{3.816930257546608*^9, 3.816930352187307*^9}, {
  3.816930548194685*^9, 3.816930548503007*^9}, {3.8207605672162294`*^9, 
  3.8207605680031743`*^9}},ExpressionUUID->"d56fd668-fca3-4862-a60f-\
9211a44abb25"],

Cell[BoxData[
 RowBox[{
  RowBox[{"finalgen", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"stateList", "[", 
       RowBox[{
       "lev", ",", "ch", ",", "oplist", ",", "opfields", ",", "fields"}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ch", ",", 
        RowBox[{"-", "lev"}], ",", "lev"}], "}"}]}], "]"}], "//", 
    "Flatten"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.818848584459835*^9, 3.818848607968954*^9}, 
   3.8188486672420464`*^9, {3.8188486994798203`*^9, 3.818848720462592*^9}, {
   3.8188492920283403`*^9, 3.81884933763234*^9}, {3.8188493780972958`*^9, 
   3.818849443856834*^9}, 3.8188577667612343`*^9, 3.8188578255807*^9, 
   3.818858031398164*^9, 3.818858129757182*^9, 3.818861045126775*^9, {
   3.818861098000059*^9, 3.818861102799048*^9}, 3.8207607090470505`*^9, 
   3.820760841086154*^9},ExpressionUUID->"e2e58279-a8ad-43b2-adad-\
04c79f62123d"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Selection via Quantum Numbers", "Section",
 CellChangeTimes->{{3.797112968663413*^9, 
  3.79711297423065*^9}},ExpressionUUID->"70d12b4a-414f-4e1c-bf44-\
192575072786"],

Cell["\<\
In this section we will be solely focusing on grouping the previously \
generated field combinations with respect to their quantum numbers. We get \
the quantum numbers from the prescription in Table 1 in the accompanying \
paper.\
\>", "Text",
 CellChangeTimes->{{3.816930369187748*^9, 3.8169304699318113`*^9}, {
  3.8218770564999404`*^9, 3.821877080830237*^9}, {3.821961655574615*^9, 
  3.8219616560069027`*^9}},ExpressionUUID->"db54518b-2f7f-4ae9-937f-\
e0033000dc01"],

Cell[CellGroupData[{

Cell["Initial Quantum Grouping", "Subsection",
 CellChangeTimes->{{3.797225494456479*^9, 
  3.797225499023801*^9}},ExpressionUUID->"affade2d-32c4-4b59-92d3-\
9f14db5c0e60"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"bb1", "[", 
    RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], ":=", "b1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"cc1", "[", 
     RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], ":=", "c1"}], ";"}], 
  RowBox[{"(*", "CNH", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]\[Beta]1", "[", 
    RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], ":=", "\[Beta]1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Gamma]\[Gamma]1", "[", 
    RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], ":=", "\[Gamma]1"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8002989466372023`*^9, 3.800298960318705*^9}, {
   3.800299005035027*^9, 3.800299041768504*^9}, {3.815109412804147*^9, 
   3.815109421841785*^9}, 3.81702938626116*^9},
 CellLabel->"In[98]:=",ExpressionUUID->"7475b491-24a3-4940-ace3-ebd95915e034"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"finalgen", "/.", 
   RowBox[{"Nl", "\[Rule]", "List"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Times", "@@", "#"}], "&"}], "/@", "%"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"fulllist", "=", 
  RowBox[{"%", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"bi", "\[Rule]", "bb1"}], ",", 
     RowBox[{"ci", "\[Rule]", "cc1"}], ",", 
     RowBox[{"be", "\[Rule]", "\[Beta]\[Beta]1"}], ",", 
     RowBox[{"ga", "\[Rule]", "\[Gamma]\[Gamma]1"}]}], "}"}], 
   RowBox[{"(*", "CNH", "*)"}]}]}]}], "Input",
 CellChangeTimes->{{3.800298383534954*^9, 3.800298450565093*^9}, {
   3.800298919522036*^9, 3.800298926040821*^9}, {3.800299066657092*^9, 
   3.800299121313102*^9}, 3.800299169230097*^9, {3.815109423269108*^9, 
   3.815109427849781*^9}, 3.817029388979871*^9},
 CellLabel->
  "In[102]:=",ExpressionUUID->"77a9283a-8085-48b6-b281-95ea01724663"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"mnumber", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Association", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"b1", "\[Rule]", "1"}], ",", 
      RowBox[{"c1", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"\[Beta]1", "\[Rule]", 
       FractionBox["3", "2"]}], ",", 
      RowBox[{"\[Gamma]1", "\[Rule]", 
       RowBox[{"-", 
        FractionBox["3", "2"]}]}]}], "}"}], "]"}], "@", 
   "x"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rnumber", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Association", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"b1", "\[Rule]", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{"c1", "\[Rule]", 
        RowBox[{"-", 
         FractionBox["1", "2"]}]}], ",", 
       RowBox[{"\[Beta]1", "\[Rule]", "0"}], ",", 
       RowBox[{"\[Gamma]1", "\[Rule]", "0"}]}], "}"}], "]"}], "@", "x"}]}], 
  RowBox[{"(*", "CNH", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rfilnumber", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Association", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"b1", "\[Rule]", 
       FractionBox["3", "2"]}], ",", 
      RowBox[{"c1", "\[Rule]", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]}], ",", 
      RowBox[{"\[Beta]1", "\[Rule]", 
       FractionBox["3", "2"]}], ",", 
      RowBox[{"\[Gamma]1", "\[Rule]", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]}]}], "}"}], "]"}], "@", 
   "x"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fnumber", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Association", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"b1", "\[Rule]", "1"}], ",", 
      RowBox[{"c1", "\[Rule]", "1"}], ",", 
      RowBox[{"\[Beta]1", "\[Rule]", "0"}], ",", 
      RowBox[{"\[Gamma]1", "\[Rule]", "0"}]}], "}"}], "]"}], "@", 
   "x"}]}]}], "Input",
 CellChangeTimes->{{3.790583346233116*^9, 3.790583355935933*^9}, {
   3.790583436831483*^9, 3.790583458371319*^9}, {3.7905835711980877`*^9, 
   3.7905835874761257`*^9}, {3.790583662741046*^9, 3.790583664291697*^9}, {
   3.790583767776361*^9, 3.79058377151731*^9}, {3.790583827962715*^9, 
   3.79058386576593*^9}, {3.797113578714735*^9, 3.797113603293743*^9}, {
   3.797113659629233*^9, 3.797113663180195*^9}, {3.797113697910123*^9, 
   3.7971137289963427`*^9}, {3.8002780994243994`*^9, 
   3.8002781030766697`*^9}, {3.80027823550954*^9, 3.800278279538704*^9}, {
   3.800298044731819*^9, 3.800298074736294*^9}, {3.8002991266361213`*^9, 
   3.8002991426739416`*^9}, {3.8019157259898367`*^9, 3.801915738598736*^9}, {
   3.815109433925169*^9, 3.815109453689145*^9}, {3.815113070993598*^9, 
   3.815113080496108*^9}, {3.81511465495197*^9, 3.815114671306177*^9}, 
   3.817029391378899*^9},
 CellLabel->
  "In[105]:=",ExpressionUUID->"b2c1033e-216f-4b2f-b25d-bb0c3af78039"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mtotal", "[", "x_", "]"}], ":=", 
  RowBox[{"Module", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"y", "=", "x"}], ",", 
      RowBox[{"m", "=", "0"}], ",", 
      RowBox[{"i", "=", "1"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "<", 
        RowBox[{
         RowBox[{"Length", "[", "fields", "]"}], "+", "1"}]}], ",", 
       RowBox[{"i", "++"}], ",", 
       RowBox[{"m", "=", 
        RowBox[{"m", "+", 
         RowBox[{
          RowBox[{"Exponent", "[", 
           RowBox[{"y", ",", 
            RowBox[{
            "fields", "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}]}], "]"}], 
          RowBox[{"mnumber", "[", 
           RowBox[{
           "fields", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
           "]"}]}]}]}]}], "]"}], ";", "\[IndentingNewLine]", "m"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.797113883530027*^9, 3.797114041874415*^9}, {
  3.7971140813158827`*^9, 3.79711424677918*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"6e3a4fe1-cdea-4d03-90fd-127df640ee79"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rtotal", "[", "x_", "]"}], ":=", 
  RowBox[{"Module", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"y", "=", "x"}], ",", 
      RowBox[{"r", "=", "0"}], ",", 
      RowBox[{"i", "=", "1"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "<", 
        RowBox[{
         RowBox[{"Length", "[", "fields", "]"}], "+", "1"}]}], ",", 
       RowBox[{"i", "++"}], ",", 
       RowBox[{"r", "=", 
        RowBox[{"r", "+", 
         RowBox[{
          RowBox[{"Exponent", "[", 
           RowBox[{"y", ",", 
            RowBox[{
            "fields", "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}]}], "]"}], 
          RowBox[{"rnumber", "[", 
           RowBox[{
           "fields", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
           "]"}]}]}]}]}], "]"}], ";", "\[IndentingNewLine]", "r"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.797113883530027*^9, 3.797114041874415*^9}, {
  3.7971140813158827`*^9, 3.79711424677918*^9}, {3.797114929183193*^9, 
  3.797114932052754*^9}, {3.797114963194827*^9, 3.7971149710251503`*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"d48e6a97-1020-4991-9914-e55f85b9d157"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rfiltotal", "[", "x_", "]"}], ":=", 
  RowBox[{"Module", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"y", "=", "x"}], ",", 
      RowBox[{"r", "=", "0"}], ",", 
      RowBox[{"i", "=", "1"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "<", 
        RowBox[{
         RowBox[{"Length", "[", "fields", "]"}], "+", "1"}]}], ",", 
       RowBox[{"i", "++"}], ",", 
       RowBox[{"r", "=", 
        RowBox[{"r", "+", 
         RowBox[{
          RowBox[{"Exponent", "[", 
           RowBox[{"y", ",", 
            RowBox[{
            "fields", "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}]}], "]"}], 
          RowBox[{"rfilnumber", "[", 
           RowBox[{
           "fields", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
           "]"}]}]}]}]}], "]"}], ";", "\[IndentingNewLine]", "r"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellLabel->
  "In[111]:=",ExpressionUUID->"c034065c-c534-45d4-975d-899aea72a86b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ftotal", "[", "x_", "]"}], ":=", 
  RowBox[{"Module", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"y", "=", "x"}], ",", 
      RowBox[{"r", "=", "0"}], ",", 
      RowBox[{"i", "=", "1"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "<", 
        RowBox[{
         RowBox[{"Length", "[", "fields", "]"}], "+", "1"}]}], ",", 
       RowBox[{"i", "++"}], ",", 
       RowBox[{"r", "=", 
        RowBox[{"r", "+", 
         RowBox[{
          RowBox[{"Exponent", "[", 
           RowBox[{"y", ",", 
            RowBox[{
            "fields", "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}]}], "]"}], 
          RowBox[{"fnumber", "[", 
           RowBox[{
           "fields", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
           "]"}]}]}]}]}], "]"}], ";", "\[IndentingNewLine]", "r"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.8151130872403708`*^9, 3.815113090457877*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"2b645ff4-2604-4a8e-9660-8282c9378e64"],

Cell[BoxData[
 RowBox[{"mtset", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"mtotal", "[", "#", "]"}], "&"}], "/@", "fulllist"}]}]], "Input",
 CellChangeTimes->{{3.797115010074295*^9, 3.7971150305271*^9}, {
  3.797115081573735*^9, 3.797115083190425*^9}, {3.8002991615408597`*^9, 
  3.800299175382886*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"fbd5a6bb-a620-44dc-8af9-edeae44ce792"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Here", " ", "we", " ", "will", " ", "begin", " ", "by", " ", "grouping", 
   " ", "by", " ", "the", " ", "quantum", " ", "number", " ", "m", " ", 
   RowBox[{"first", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7971153683303223`*^9, 3.797115388512925*^9}, 
   3.797115422745434*^9},
 CellLabel->
  "In[114]:=",ExpressionUUID->"b7ce0eeb-b07f-4e37-bed0-1df01f9ea9dd"],

Cell[BoxData[
 RowBox[{"mgroupstates", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Append", "[", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{
          "finalgen", "\[LeftDoubleBracket]", "#", 
           "\[RightDoubleBracket]"}]}], "]"}], "&"}], "/@", 
       RowBox[{"Position", "[", 
        RowBox[{"mtset", ",", "i"}], "]"}]}], "//", "Flatten"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Min", "[", "mtset", "]"}], ",", 
       RowBox[{"Max", "[", "mtset", "]"}], ",", 
       RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], "/.", 
   RowBox[{
    RowBox[{"{", "}"}], "\[Rule]", "Nothing"}]}]}]], "Input",
 CellChangeTimes->{{3.79058920438317*^9, 3.790589251253985*^9}, {
   3.790589294951455*^9, 3.7905893397865973`*^9}, {3.790589370918845*^9, 
   3.79058937153465*^9}, {3.79058942761334*^9, 3.790589468430331*^9}, 
   3.7905895255855103`*^9, {3.790589582575679*^9, 3.790589588101449*^9}, {
   3.790589708470257*^9, 3.790589715643564*^9}, {3.797115287565093*^9, 
   3.797115319169951*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"b27c58ce-ed67-4b4c-8824-162021dd8f76"],

Cell[BoxData[
 RowBox[{"mgfulllist", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Append", "[", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{
          "fulllist", "\[LeftDoubleBracket]", "#", 
           "\[RightDoubleBracket]"}]}], "]"}], "&"}], "/@", 
       RowBox[{"Position", "[", 
        RowBox[{"mtset", ",", "i"}], "]"}]}], "//", "Flatten"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Min", "[", "mtset", "]"}], ",", 
       RowBox[{"Max", "[", "mtset", "]"}], ",", 
       RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], "/.", 
   RowBox[{
    RowBox[{"{", "}"}], "\[Rule]", "Nothing"}]}]}]], "Input",
 CellChangeTimes->{{3.800299435947651*^9, 3.8002994505258603`*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"673716e6-ea9f-41d1-9cc1-6743f7712685"],

Cell[BoxData[
 RowBox[{"rtset", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"rtotal", "[", 
       RowBox[{"mgfulllist", "\[LeftDoubleBracket]", 
        RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{"Length", "[", 
         RowBox[{
         "mgfulllist", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}],
          "]"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"Length", "[", "mgfulllist", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7971155607219353`*^9, 3.7971156998188553`*^9}, {
  3.8002995003008327`*^9, 3.8002995420874014`*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"98be5214-bedc-4586-8fc0-21361a011692"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Then", " ", "we", " ", "will", " ", "introduce", " ", "a", " ", "new", " ",
    "grading", " ", "via", " ", "the", " ", "quantum", " ", "number", " ", 
   RowBox[{"r", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.797115394430184*^9, 3.797115419999514*^9}, {
  3.821887142998906*^9, 
  3.8218871432981033`*^9}},ExpressionUUID->"84cbc9ef-f0a2-4813-93a1-\
5943faa163fe"],

Cell[BoxData[
 RowBox[{"fullgrouping", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Append", "[", 
           RowBox[{
            RowBox[{"{", "}"}], ",", 
            RowBox[{"mgroupstates", "\[LeftDoubleBracket]", 
             RowBox[{"j", ",", "#"}], "\[RightDoubleBracket]"}]}], "]"}], 
          "&"}], "/@", 
         RowBox[{"Position", "[", 
          RowBox[{
           RowBox[{
           "rtset", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
           ",", "i"}], "]"}]}], "//", "Flatten"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Min", "[", 
          RowBox[{
          "rtset", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
          "]"}], ",", 
         RowBox[{"Max", "[", 
          RowBox[{
          "rtset", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
          "]"}], ",", 
         RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"Length", "[", "rtset", "]"}]}], "}"}]}], "]"}], "/.", 
   RowBox[{
    RowBox[{"{", "}"}], "\[Rule]", "Nothing"}]}]}]], "Input",
 CellChangeTimes->{{3.797115793293315*^9, 3.797115806077664*^9}, {
  3.79711590273372*^9, 3.797115905373073*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"66ebdd1b-b26a-4130-b4a8-63ace011c132"],

Cell[BoxData[
 RowBox[{"fulllistgrouping", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Append", "[", 
           RowBox[{
            RowBox[{"{", "}"}], ",", 
            RowBox[{"mgfulllist", "\[LeftDoubleBracket]", 
             RowBox[{"j", ",", "#"}], "\[RightDoubleBracket]"}]}], "]"}], 
          "&"}], "/@", 
         RowBox[{"Position", "[", 
          RowBox[{
           RowBox[{
           "rtset", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
           ",", "i"}], "]"}]}], "//", "Flatten"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Min", "[", 
          RowBox[{
          "rtset", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
          "]"}], ",", 
         RowBox[{"Max", "[", 
          RowBox[{
          "rtset", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
          "]"}], ",", 
         RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"Length", "[", "rtset", "]"}]}], "}"}]}], "]"}], "/.", 
   RowBox[{
    RowBox[{"{", "}"}], "\[Rule]", "Nothing"}]}]}]], "Input",
 CellChangeTimes->{{3.8002995657611856`*^9, 3.8002995819322605`*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"294f136e-54f0-4e3e-8363-69b0435d0623"],

Cell[BoxData[
 RowBox[{"fermlist", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"ftotal", "[", 
        RowBox[{"fulllistgrouping", "\[LeftDoubleBracket]", 
         RowBox[{"i", ",", "j", ",", "1"}], "\[RightDoubleBracket]"}], "]"}]],
       ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{"Length", "[", 
         RowBox[{
         "fulllistgrouping", "\[LeftDoubleBracket]", "i", 
          "\[RightDoubleBracket]"}], "]"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"Length", "[", "fulllistgrouping", "]"}]}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.814856486444456*^9, 3.814856525949546*^9}, {
  3.81485656956009*^9, 3.814856634642448*^9}, {3.814856733993683*^9, 
  3.8148567392478027`*^9}, {3.814857036527666*^9, 3.8148570544374847`*^9}, {
  3.814858133642639*^9, 3.814858147946027*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"93e66862-8163-4635-88c0-c61b994b7525"]
}, Closed]],

Cell[CellGroupData[{

Cell["Complicated Quantum Grouping", "Subsection",
 CellChangeTimes->{{3.797225244510901*^9, 
  3.79722525040798*^9}},ExpressionUUID->"d4b2813f-8000-4471-b19c-\
6e63b8a3e456"],

Cell[BoxData[
 RowBox[{"mlbl", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
         "finalgen", "\[LeftDoubleBracket]", "#", "\[RightDoubleBracket]"}], 
         "&"}], "/@", 
        RowBox[{"Flatten", "[", 
         RowBox[{"Position", "[", 
          RowBox[{"mtset", ",", "i"}], "]"}], "]"}]}], "\[Equal]", 
       RowBox[{"{", "}"}]}], ",", "Nothing", ",", "i"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"Min", "[", "mtset", "]"}], ",", 
      RowBox[{"Max", "[", "mtset", "]"}], ",", 
      RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7972256045099907`*^9, 3.797225620926392*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"0da43270-e8bf-4d0f-a8ce-75425d26f406"],

Cell[BoxData[
 RowBox[{"ttt", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Append", "[", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
            "finalgen", "\[LeftDoubleBracket]", "#", 
             "\[RightDoubleBracket]"}], ",", "i"}], "}"}]}], "]"}], "&"}], "/@", 
       RowBox[{"Position", "[", 
        RowBox[{"mtset", ",", "i"}], "]"}]}], "//", "Flatten"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Min", "[", "mtset", "]"}], ",", 
       RowBox[{"Max", "[", "mtset", "]"}], ",", 
       RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], "/.", 
   RowBox[{
    RowBox[{"{", "}"}], "\[Rule]", "Nothing"}]}]}]], "Input",
 CellChangeTimes->{{3.797225685206895*^9, 3.797225695117852*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"d9b4d7ae-a7f0-482b-bcc8-82f02603da16"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Append", "[", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"mgroupstates", "\[LeftDoubleBracket]", 
              RowBox[{"j", ",", "#"}], "\[RightDoubleBracket]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
               "mlbl", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}],
                ",", "i"}], "}"}]}], "}"}]}], "]"}], "&"}], "/@", 
        RowBox[{"Flatten", "[", 
         RowBox[{"Position", "[", 
          RowBox[{
           RowBox[{
           "rtset", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
           ",", "i"}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Min", "[", 
          RowBox[{
          "rtset", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
          "]"}], ",", 
         RowBox[{"Max", "[", 
          RowBox[{
          "rtset", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
          "]"}], ",", 
         RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"Length", "[", "rtset", "]"}]}], "}"}]}], "]"}], "/.", 
   RowBox[{
    RowBox[{"{", "}"}], "\[Rule]", "Nothing"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"y1", "=", "%"}]}], "Input",
 CellChangeTimes->{{3.797225959072076*^9, 3.797226050755391*^9}, 
   3.7972260811979628`*^9},
 CellLabel->
  "In[124]:=",ExpressionUUID->"ec5082e4-aeaf-4c7d-b68a-a9748ab1acd5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"flt1", "[", "x_", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"uuu", "=", "x"}], ",", "k", ",", "l", ",", "j", ",", "i"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"l", "=", "1"}], ",", 
       RowBox[{"l", "<", 
        RowBox[{
         RowBox[{"Length", "[", "uuu", "]"}], "+", "1"}]}], ",", 
       RowBox[{"l", "++"}], ",", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"k", "=", "1"}], ",", 
         RowBox[{"k", "<", 
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{
            "uuu", "\[LeftDoubleBracket]", "l", "\[RightDoubleBracket]"}], 
            "]"}], "+", "1"}]}], ",", 
         RowBox[{"k", "++"}], ",", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", "1"}], ",", 
           RowBox[{"j", "<", 
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"uuu", "\[LeftDoubleBracket]", 
               RowBox[{"l", ",", "k"}], "\[RightDoubleBracket]"}], "]"}], "+",
              "1"}]}], ",", 
           RowBox[{"j", "++"}], ",", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"i", "=", "1"}], ",", 
             RowBox[{
              RowBox[{"Length", "[", 
               RowBox[{"uuu", "\[LeftDoubleBracket]", 
                RowBox[{"l", ",", "k", ",", "j"}], "\[RightDoubleBracket]"}], 
               "]"}], "==", "1"}], ",", 
             RowBox[{"i", "++"}], ",", 
             RowBox[{
              RowBox[{"uuu", "\[LeftDoubleBracket]", 
               RowBox[{"l", ",", "k", ",", "j"}], "\[RightDoubleBracket]"}], 
              "=", 
              RowBox[{"Flatten", "[", 
               RowBox[{
                RowBox[{"uuu", "\[LeftDoubleBracket]", 
                 RowBox[{"l", ",", "k", ",", "j"}], "\[RightDoubleBracket]"}],
                 ",", "1"}], "]"}]}]}], "]"}]}], "]"}]}], "]"}]}], "]"}], ";",
      "\[IndentingNewLine]", "uuu"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellLabel->
  "In[126]:=",ExpressionUUID->"a3f532da-63a9-4ac7-8453-5cbb9ac15f2a"],

Cell[BoxData[
 RowBox[{"ioi", "=", 
  RowBox[{"flt1", "[", "y1", "]"}]}]], "Input",
 CellChangeTimes->{{3.797226149450376*^9, 3.7972261526775017`*^9}, {
  3.797226208208293*^9, 3.797226209221246*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"da8863dc-3e47-41eb-b9d8-b9f8c8750068"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"nothinger", "[", 
    RowBox[{"x_", ",", "right___"}], "]"}], ":=", "Nothing"}], ";"}]], "Input",
 CellChangeTimes->{{3.8019420934595013`*^9, 3.801942144223059*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"b574f4d6-75dd-4dc5-9270-0f96d03b6f82"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ioi", "/.", 
   RowBox[{"Nl", "\[Rule]", "nothinger"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"DeleteDuplicates", "[", 
       RowBox[{"%", "\[LeftDoubleBracket]", 
        RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"%", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
         "]"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"Length", "[", "%", "]"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"%", "\[LeftDoubleBracket]", 
         RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], ",", "2"}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"%", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
         "]"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"Length", "[", "%", "]"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"fcollectioncoloured", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"k", "\[Equal]", "1"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{
            RowBox[{"%", "\[LeftDoubleBracket]", 
             RowBox[{"i", ",", "j", ",", "k"}], "\[RightDoubleBracket]"}], 
            ",", "Red"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{
            RowBox[{"%", "\[LeftDoubleBracket]", 
             RowBox[{"i", ",", "j", ",", "k"}], "\[RightDoubleBracket]"}], 
            ",", "Blue"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"%", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
         "]"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"Length", "[", "%", "]"}]}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.801942118133629*^9, 3.8019421732732086`*^9}, {
  3.8019422041175857`*^9, 3.801942427482236*^9}, {3.80194253647866*^9, 
  3.8019427290622573`*^9}, {3.8019427820221815`*^9, 3.801942790113377*^9}, {
  3.801942824451436*^9, 3.801942983953147*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"95ceb8f7-af8c-4667-ad56-f5136175ccff"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Pre-Processing", "Section",
 CellChangeTimes->{{3.814683814850765*^9, 
  3.814683819394533*^9}},ExpressionUUID->"8e7d8c1e-4965-4616-85cc-\
c9772ba687cd"],

Cell["\<\
In this section we set up certain calculational parameters to ease the \
character calculation later on. This is especially important if the faster \
calculation (fcal) option has been ticked in the settings.\
\>", "Text",
 CellChangeTimes->{{3.8170121283902493`*^9, 3.817012210521497*^9}, {
  3.821961679047464*^9, 
  3.821961679587226*^9}},ExpressionUUID->"4a9c4d8a-ef1e-4f66-b18c-\
c3b5c37b3ab1"],

Cell[BoxData[
 RowBox[{"mparam", "=", 
  RowBox[{"mtset", "//", "Union"}]}]], "Input",
 CellChangeTimes->{{3.814684066443426*^9, 3.814684085009622*^9}, {
   3.814685710253924*^9, 3.814685711267878*^9}, 3.8147666141458597`*^9},
 CellLabel->
  "In[133]:=",ExpressionUUID->"1fb2bb59-ed79-457d-836a-bd0cc49b35a2"],

Cell[BoxData[
 RowBox[{"modstart", "=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"IntegerQ", "[", "lev", "]"}], "||", 
      RowBox[{"MemberQ", "[", 
       RowBox[{"mparam", ",", "0"}], "]"}]}], ")"}], ",", 
    RowBox[{
     RowBox[{"Length", "[", 
      RowBox[{"Select", "[", 
       RowBox[{"mparam", ",", 
        RowBox[{
         RowBox[{"#", ">", "0"}], "&"}]}], "]"}], "]"}], "+", "1"}], ",", 
    RowBox[{"Length", "[", 
     RowBox[{"Select", "[", 
      RowBox[{"mparam", ",", 
       RowBox[{
        RowBox[{"#", ">", "0"}], "&"}]}], "]"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.815110717517992*^9, 3.815110775171461*^9}, {
  3.815110831985765*^9, 3.815110852017212*^9}, {3.815110923201109*^9, 
  3.815110941342166*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"813a7388-eb71-420f-b24a-e9b761fb19a9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sfullgrouping", "=", 
   RowBox[{"Take", "[", 
    RowBox[{"fullgrouping", ",", 
     RowBox[{"-", "modstart"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sfulllistgrouping", "=", 
   RowBox[{"Take", "[", 
    RowBox[{"fulllistgrouping", ",", 
     RowBox[{"-", "modstart"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sfcollectioncoloured", "=", 
   RowBox[{"Take", "[", 
    RowBox[{"fcollectioncoloured", ",", 
     RowBox[{"-", "modstart"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"sfermlist", "=", 
  RowBox[{"Take", "[", 
   RowBox[{"fermlist", ",", 
    RowBox[{"-", "modstart"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8147703124281588`*^9, 3.814770331402913*^9}, {
  3.814770427541905*^9, 3.814770478957601*^9}, {3.814770719606381*^9, 
  3.814770789483638*^9}, {3.8147708631447763`*^9, 3.8147708715758953`*^9}, {
  3.814771018277608*^9, 3.81477102083654*^9}, {3.8148571140447903`*^9, 
  3.81485712501959*^9}, {3.815110180286714*^9, 3.8151102090288687`*^9}, {
  3.815110862682755*^9, 3.815110864096424*^9}, {3.815110966967531*^9, 
  3.8151109723115177`*^9}, {3.815111449417776*^9, 3.8151114821282597`*^9}, {
  3.8151120529760237`*^9, 3.81511205590347*^9}, {3.8151131273049383`*^9, 
  3.815113134750188*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"4c26c57f-6022-467d-b03e-9985436a7d6a"],

Cell[BoxData["sfulllistgrouping"], "Input",
 CellChangeTimes->{{3.8170300121597023`*^9, 3.817030014772081*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"97dd891e-7877-45cb-94e7-a6b40ca4148e"]
}, Closed]],

Cell[CellGroupData[{

Cell["Calculating the Physical States", "Section",
 CellChangeTimes->{{3.797123151860656*^9, 3.7971231598118134`*^9}, {
  3.80036349643441*^9, 3.8003634997068095`*^9}, {3.80036361233599*^9, 
  3.8003636151381354`*^9}},ExpressionUUID->"0f802b7b-daa1-4f03-9fd5-\
dda0d3e26075"],

Cell["\<\
In this section we give two separate calculations for the vacuum character of \
the VOA. The first gives a more refined character with 3 fugacities, while \
the second only 2 fugacities (their content is elaborated upon in the \
individual sections). It is important to note that the character is \
calculated on a level-by-level basis which has been set in the settings tab.\
\>", "Text",
 CellChangeTimes->{{3.8170122271702557`*^9, 3.817012292520432*^9}, {
   3.817012328295697*^9, 3.817012434803947*^9}, 
   3.821961703269677*^9},ExpressionUUID->"50cd7b52-b3fd-4749-9bce-\
fe122fa25b41"],

Cell[CellGroupData[{

Cell["R-Filtration Level-by-Level Character Calculator", "Subsection",
 CellChangeTimes->{{3.800363595901763*^9, 3.8003636064923687`*^9}, {
  3.8014647975845737`*^9, 3.8014648053433995`*^9}, {3.8014674105240445`*^9, 
  3.8014674164230113`*^9}},ExpressionUUID->"a9afe71e-bebb-4a13-acb7-\
48bb69c52122"],

Cell["\<\
In this calculation the character comprises of 3 separate fugacities z, y and \
v. These correspond to gl(1) (osp(2|2)), R-filtration and gl(1) (outer \
automorphism) respectively. The fugacity corresponding to the sl(2) of \
osp(2|2) is neglected here since we are at a specific level in its expansion. \
 Note that due to this extra refinement this method of calculation of the \
character takes longer than the subsequent section.\
\>", "Text",
 CellChangeTimes->{{3.8170124656272306`*^9, 3.817012497953347*^9}, {
  3.8170126305902023`*^9, 3.817012665180109*^9}, {3.8170128877256727`*^9, 
  3.817012941042856*^9}, {3.821876845493395*^9, 3.821876848194268*^9}, {
  3.821876921588385*^9, 3.8218769653926163`*^9}, {3.821877211882989*^9, 
  3.8218772296845846`*^9}, {3.8218827038079166`*^9, 3.8218827859207945`*^9}, {
  3.821882818870654*^9, 3.8218828228849154`*^9}, {3.821883000467984*^9, 
  3.8218830549580493`*^9}},ExpressionUUID->"546fb6d0-da02-4cfd-82a0-\
d072b13bb0ea"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RedRemover", "[", 
   RowBox[{"g_", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"Module", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"y", "=", "g"}], ",", "char", ",", "dta", ",", "dta1", ",", 
      "sts", ",", "sts1", ",", "sts2", ",", "sm", ",", "css", ",", "smple", 
      ",", "sml", ",", "sml1", ",", "sml2", ",", "sml3", ",", "sml4"}], "}"}],
     ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"dta", "=", 
      RowBox[{
       RowBox[{"DeleteCases", "[", 
        RowBox[{
         RowBox[{"y", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", "0"}], "]"}], "//", 
       "ExpandAll"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"dta1", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"Fsort", "[", 
         RowBox[{"#", ",", "z"}], "]"}], "&"}], "/@", "dta"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"sts", "=", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", 
             RowBox[{"dta1", "[", 
              RowBox[{"[", "\[Mu]", "]"}], "]"}], "]"}], "===", "Plus"}], ",", 
           RowBox[{"List", "@@", 
            RowBox[{"dta1", "[", 
             RowBox[{"[", "\[Mu]", "]"}], "]"}]}], ",", 
           RowBox[{"dta1", "[", 
            RowBox[{"[", "\[Mu]", "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Mu]", ",", 
           RowBox[{"Length", "[", "dta1", "]"}]}], "}"}]}], "]"}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"sts1", "=", 
      RowBox[{"DeleteCases", "[", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Head", "[", 
               RowBox[{"sts", "[", 
                RowBox[{"[", "iii", "]"}], "]"}], "]"}], "===", "Times"}], 
             ",", 
             RowBox[{"List", "@@", 
              RowBox[{"sts", "[", 
               RowBox[{"[", "iii", "]"}], "]"}]}], ",", 
             RowBox[{"sts", "[", 
              RowBox[{"[", "iii", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"iii", ",", 
             RowBox[{"Length", "[", "sts", "]"}]}], "}"}]}], "]"}], "]"}], 
        ",", "_Integer"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"sts2", "=", 
      RowBox[{"DeleteDuplicates", "[", "sts1", "]"}]}], ";", 
     "\[IndentingNewLine]", "sts2"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8014828990843554`*^9, 3.8014829628445587`*^9}, {
  3.801483044710611*^9, 3.801483044816328*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"97957771-2da0-431b-a74d-2b75c9c6dc17"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rcounter", "[", "g_", "]"}], ":=", 
  RowBox[{"Module", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"y", "=", "g"}], ",", "r1", ",", "r2", ",", "r3"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"r1", "=", 
      RowBox[{"y", "/.", 
       RowBox[{"Nl", "\[Rule]", "Times"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"r2", "=", 
      RowBox[{"r1", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"bi", "\[Rule]", "bb1"}], ",", 
         RowBox[{"ci", "\[Rule]", "cc1"}], ",", 
         RowBox[{"be", "\[Rule]", "\[Beta]\[Beta]1"}], ",", 
         RowBox[{"ga", "\[Rule]", "\[Gamma]\[Gamma]1"}]}], "}"}]}]}], ";", 
     RowBox[{"(*", "CNH", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"r3", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"rfiltotal", "[", "#", "]"}], "&"}], "/@", "r2"}]}], ";", 
     "\[IndentingNewLine]", "r3"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.8014834320080547`*^9, 3.801483474257329*^9}, {
   3.801483552094946*^9, 3.8014835717101803`*^9}, {3.8014836204527893`*^9, 
   3.8014836472768097`*^9}, {3.801483679830553*^9, 3.8014837369558516`*^9}, 
   3.8019157874919786`*^9, {3.815112966301744*^9, 3.815112969779311*^9}, 
   3.817029620404558*^9},
 CellLabel->
  "In[141]:=",ExpressionUUID->"06731e41-c87b-4888-ab12-e6aa68e33807"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rlistcreator", "[", 
   RowBox[{"n_", ",", "list_"}], "]"}], ":=", 
  RowBox[{"Module", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"y", "=", "list"}], ",", 
      RowBox[{"strt", "=", 
       RowBox[{"{", "}"}]}], ",", "i"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", 
        RowBox[{"Min", "[", "y", "]"}]}], ",", 
       RowBox[{"i", "<", 
        RowBox[{"n", "+", "1"}]}], ",", 
       RowBox[{"i", "++"}], ",", 
       RowBox[{"strt", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"strt", ",", 
          RowBox[{"Position", "[", 
           RowBox[{"y", ",", "i"}], "]"}]}], "]"}]}]}], "]"}], ";", 
     "\[IndentingNewLine]", "strt"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8014838199008365`*^9, 3.8014839629162407`*^9}, {
   3.801484029515773*^9, 3.801484071225132*^9}, {3.801484140422743*^9, 
   3.801484140812701*^9}, 3.801484178002108*^9, {3.801484217957634*^9, 
   3.801484238195707*^9}, {3.8014843737196245`*^9, 3.801484376109753*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"4b76cf40-4e22-4d40-a16a-b3cdc768a02f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RSingleCharCalculator", "[", 
   RowBox[{"g_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Module", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"y", "=", "g"}], ",", "w", ",", "wrk", ",", "char", ",", "sm", 
      ",", "bsm", ",", "aftope", ",", "sml", ",", "sml1", ",", "sml2", ",", 
      "css", ",", "smple"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"wrk", "=", 
      RowBox[{"Extract", "[", 
       RowBox[{"y", ",", 
        RowBox[{"rlistcreator", "[", 
         RowBox[{"n", ",", 
          RowBox[{"rcounter", "[", "y", "]"}]}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"sm", "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Alpha]", "[", "jj", "]"}], 
         RowBox[{
         "wrk", "\[LeftDoubleBracket]", "jj", "\[RightDoubleBracket]"}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"jj", ",", 
          RowBox[{"Length", "[", "wrk", "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"bsm", "=", 
      RowBox[{"bosonize", "[", 
       RowBox[{"sm", ",", "z"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"aftope", "=", 
      RowBox[{
       RowBox[{"res", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"scr", "[", 
          RowBox[{"0", ",", "x"}], "]"}], ",", "bsm"}], "]"}], "+", 
       "arbitrary"}]}], 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"don", "'"}], "t", " ", "forget", " ", "to", " ", "check", " ",
        "the", " ", "cocycle", " ", "factors", " ", "if", " ", "stuff", " ", 
       "breaks"}], "*)"}], ";", "\[IndentingNewLine]", 
     RowBox[{"sml", "=", 
      RowBox[{"List", "@@", "aftope"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"sml1", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"List", "@@", "#"}], "&"}], "/@", "sml"}], "//", 
       "Flatten"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"sml2", "=", 
      RowBox[{"Select", "[", 
       RowBox[{"sml1", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", "#", "]"}], "===", "Nl"}], "||", 
           RowBox[{
            RowBox[{"Head", "[", "#", "]"}], "===", "vp"}]}], ")"}], "&"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"css", "=", 
      RowBox[{"DeleteDuplicates", "[", "sml2", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"smple", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{"aftope", ",", "#"}], "]"}], "&"}], "/@", "css"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"char", "=", 
      RowBox[{
       RowBox[{"Length", "[", "wrk", "]"}], "-", 
       RowBox[{"MatrixRank", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{
              "smple", "\[LeftDoubleBracket]", "ll", 
               "\[RightDoubleBracket]"}], ",", 
              RowBox[{"\[Alpha]", "[", "kk", "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"kk", ",", 
              RowBox[{"Length", "[", "wrk", "]"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"ll", ",", 
            RowBox[{"Length", "[", "css", "]"}]}], "}"}]}], "]"}], "]"}]}]}], 
     ";", "\[IndentingNewLine]", "char"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.800363657530053*^9, 3.800363871176147*^9}, {
   3.800363984391412*^9, 3.80036406179634*^9}, {3.8003640935084224`*^9, 
   3.8003641705417852`*^9}, {3.800369785677356*^9, 3.8003697870891542`*^9}, {
   3.8006635132591777`*^9, 3.8006635184040923`*^9}, {3.8006636973532867`*^9, 
   3.8006637414926004`*^9}, {3.800663924566421*^9, 3.800663944532692*^9}, {
   3.800664090822212*^9, 3.800664107602478*^9}, {3.8006643188927565`*^9, 
   3.800664420410616*^9}, {3.800664651939963*^9, 3.800664660730036*^9}, {
   3.8006647140738544`*^9, 3.8006647261072817`*^9}, 3.800664775123621*^9, {
   3.80066484602512*^9, 3.800664857395813*^9}, {3.8006649399701676`*^9, 
   3.8006649562926555`*^9}, {3.8006650020970573`*^9, 3.800665007650749*^9}, {
   3.8006650655000296`*^9, 3.800665085581995*^9}, {3.8006652397350965`*^9, 
   3.800665278888715*^9}, {3.800665408294259*^9, 3.80066541626651*^9}, {
   3.800665491954259*^9, 3.8006655045556755`*^9}, {3.8006656200308876`*^9, 
   3.8006656427443466`*^9}, {3.800665689133172*^9, 3.8006657299518657`*^9}, {
   3.801464773896202*^9, 3.8014647750361676`*^9}, 3.8014648178804946`*^9, {
   3.8014657117927914`*^9, 3.8014657472223644`*^9}, {3.8014661951407623`*^9, 
   3.801466198029559*^9}, {3.8014796602481*^9, 3.8014796729118533`*^9}, {
   3.8014797625534754`*^9, 3.801479762672158*^9}, {3.801479821129386*^9, 
   3.8014798221750975`*^9}, {3.801479855671338*^9, 3.801479890709959*^9}, {
   3.801479930730323*^9, 3.8014799473989005`*^9}, {3.801479982638994*^9, 
   3.8014800298930807`*^9}, {3.8014800675876236`*^9, 
   3.8014801414932213`*^9}, {3.8014813471836805`*^9, 3.801481381909562*^9}, {
   3.801481489327183*^9, 3.8014815453410435`*^9}, {3.80148158277637*^9, 
   3.801481621763446*^9}, {3.801481678998092*^9, 3.8014816794563885`*^9}, {
   3.801481715409226*^9, 3.8014817388885713`*^9}, {3.8014818382384253`*^9, 
   3.8014818390587606`*^9}, {3.8014819295959*^9, 3.801481950118892*^9}, {
   3.801481996486758*^9, 3.801482011375061*^9}, {3.8014820475623674`*^9, 
   3.8014820647976093`*^9}, {3.8014821866406326`*^9, 
   3.8014822082412434`*^9}, {3.801482303640594*^9, 3.8014823064721403`*^9}, {
   3.801482695465865*^9, 3.8014827186015363`*^9}, {3.8014828423622446`*^9, 
   3.8014828758121333`*^9}, {3.801482982703247*^9, 3.8014830035583825`*^9}, {
   3.801484393433087*^9, 3.8014844703805394`*^9}, {3.801484527323303*^9, 
   3.801484550748885*^9}, {3.8014846286462946`*^9, 3.801484674563942*^9}, {
   3.8014847590224037`*^9, 3.801484837458884*^9}, {3.8014849469665833`*^9, 
   3.80148495120529*^9}, {3.801484985709858*^9, 3.8014850172139177`*^9}, {
   3.8014850656059713`*^9, 3.8014850721460447`*^9}, {3.8019158760809383`*^9, 
   3.801915925021043*^9}, {3.8019159628412685`*^9, 3.801915977626867*^9}, {
   3.8151128464653807`*^9, 3.815112854055111*^9}, {3.8218872177422647`*^9, 
   3.8218872202721243`*^9}, 
   3.821950441620927*^9},ExpressionUUID->"71a92cab-5f72-41fb-a809-\
82afef609dff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"redsubtractor", "[", 
   RowBox[{"list_", ",", "flist_", ",", "ii_", ",", "jj_"}], "]"}], ":=", 
  RowBox[{"Module", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"y", "=", "list"}], ",", "i", ",", "j", ",", 
      RowBox[{"res", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{
           "list", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           ",", "Bold"}], "]"}], "[", 
         RowBox[{"Append", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"fcal", "===", 
               CheckboxBox[False]}], ",", "fcollectioncoloured", ",", 
              "sfcollectioncoloured"}], "]"}], "\[LeftDoubleBracket]", 
            RowBox[{"ii", ",", "jj"}], "\[RightDoubleBracket]"}], ",", 
           RowBox[{
            RowBox[{"NumericalSort", "[", 
             RowBox[{"DeleteDuplicates", "[", 
              RowBox[{"rcounter", "[", 
               RowBox[{"flist", "\[LeftDoubleBracket]", 
                RowBox[{"ii", ",", "jj"}], "\[RightDoubleBracket]"}], "]"}], 
              "]"}], "]"}], "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}]}], "]"}], "]"}], "}"}]}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "<", 
        RowBox[{"Length", "[", "y", "]"}]}], ",", 
       RowBox[{"i", "++"}], ",", 
       RowBox[{"res", "=", 
        RowBox[{"Append", "[", 
         RowBox[{"res", ",", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"y", "\[LeftDoubleBracket]", 
               RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], "-", 
              RowBox[{
              "y", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
             ",", "Bold"}], "]"}], "[", 
           RowBox[{"Append", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"fcal", "===", 
                 CheckboxBox[False]}], ",", "fcollectioncoloured", ",", 
                "sfcollectioncoloured"}], "]"}], "\[LeftDoubleBracket]", 
              RowBox[{"ii", ",", "jj"}], "\[RightDoubleBracket]"}], ",", 
             RowBox[{
              RowBox[{"NumericalSort", "[", 
               RowBox[{"DeleteDuplicates", "[", 
                RowBox[{"rcounter", "[", 
                 RowBox[{"flist", "\[LeftDoubleBracket]", 
                  RowBox[{"ii", ",", "jj"}], "\[RightDoubleBracket]"}], "]"}],
                 "]"}], "]"}], "\[LeftDoubleBracket]", 
              RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}]}], "]"}], 
           "]"}]}], "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", "res"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.8019353414346046`*^9, 3.8019353949108424`*^9}, {
   3.8019363734134417`*^9, 3.801936438576553*^9}, {3.8019365016978025`*^9, 
   3.801936512919733*^9}, {3.8019365432674513`*^9, 3.8019365836407967`*^9}, {
   3.801936850037933*^9, 3.801936850332158*^9}, {3.8019368862022257`*^9, 
   3.801936896487166*^9}, {3.8019370183543887`*^9, 3.8019370208892527`*^9}, {
   3.8019372593366947`*^9, 3.801937271199567*^9}, {3.801937455477779*^9, 
   3.801937477587243*^9}, {3.801937652276842*^9, 3.8019376890387545`*^9}, {
   3.8019377316025653`*^9, 3.801937735904771*^9}, 3.8019381368450766`*^9, {
   3.801938264926977*^9, 3.8019382685689173`*^9}, {3.801943228910251*^9, 
   3.8019432626904554`*^9}, {3.815112865415036*^9, 3.815112904293497*^9}},
 CellLabel->
  "In[144]:=",ExpressionUUID->"44b3238b-8e9d-45c3-b558-8ac446439d78"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RFullCharCalculator", "[", "x_", "]"}], ":=", 
  RowBox[{"Module", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"y", "=", "x"}], ",", "chart", ",", "chartable"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"chart", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"MemberQ", "[", 
               RowBox[{
                RowBox[{"rcounter", "[", 
                 RowBox[{"y", "\[LeftDoubleBracket]", 
                  RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "]"}], 
                ",", "k"}], "]"}], ",", 
              RowBox[{"RSingleCharCalculator", "[", 
               RowBox[{
                RowBox[{"RedRemover", "[", 
                 RowBox[{"y", ",", "i", ",", "j"}], "]"}], ",", "k"}], "]"}], 
              ",", "Nothing"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{"Min", "[", 
               RowBox[{"rcounter", "[", 
                RowBox[{"y", "\[LeftDoubleBracket]", 
                 RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "]"}], 
               "]"}], ",", 
              RowBox[{"Max", "[", 
               RowBox[{"rcounter", "[", 
                RowBox[{"y", "\[LeftDoubleBracket]", 
                 RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "]"}], 
               "]"}], ",", 
              FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"Length", "[", 
             RowBox[{
             "y", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
             "]"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "y", "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"chartable", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"redsubtractor", "[", 
           RowBox[{
            RowBox[{"chart", "\[LeftDoubleBracket]", 
             RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], ",", "y", 
            ",", "i", ",", "j"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"Length", "[", 
             RowBox[{
             "chart", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
             "]"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "chart", "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "chartable"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8003698437310886`*^9, 3.800369848105069*^9}, {
   3.8014648259549713`*^9, 3.8014648281027484`*^9}, {3.8014856442450514`*^9, 
   3.8014857155532694`*^9}, 3.8014858092374525`*^9, {3.801485845935791*^9, 
   3.8014858558544226`*^9}, {3.8014859445358105`*^9, 
   3.8014859653264294`*^9}, {3.8014877115937805`*^9, 
   3.8014878647999916`*^9}, {3.801934971102723*^9, 3.8019349817487698`*^9}, {
   3.8019352514602194`*^9, 3.801935285365679*^9}, {3.8019353207154408`*^9, 
   3.8019353232114153`*^9}, {3.8019361679051065`*^9, 3.801936193942087*^9}, {
   3.8019362245955715`*^9, 3.801936226620745*^9}, {3.801936344702427*^9, 
   3.80193634859618*^9}, {3.801936427010006*^9, 3.801936429275138*^9}, 
   3.8019368380274963`*^9, {3.8019369113227367`*^9, 3.8019369204242983`*^9}, {
   3.801937137139579*^9, 3.8019371618625064`*^9}, {3.801937196992031*^9, 
   3.8019371973670416`*^9}, {3.801992001697423*^9, 3.80199200360983*^9}, {
   3.801992308144786*^9, 3.801992355486127*^9}, {3.8019924566171713`*^9, 
   3.80199246775499*^9}, {3.8019925970155387`*^9, 3.801992610030354*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"3abd7e32-dc50-40db-b8e4-eaffe35cab81"],

Cell[BoxData[
 RowBox[{"rcharacter", "=", 
  RowBox[{"Quiet", "[", 
   RowBox[{
    RowBox[{"RFullCharCalculator", "[", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"fcal", "===", 
        CheckboxBox[False]}], ",", "fullgrouping", ",", "sfullgrouping"}], 
      "]"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"MatrixRank", "[", 
       RowBox[{"{", "}"}], "]"}], "\[Rule]", "0"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8003644542366705`*^9, 3.800364488505987*^9}, {
   3.8003645248633957`*^9, 3.800364532717179*^9}, {3.8003646009013567`*^9, 
   3.800364621980344*^9}, {3.8003677379864235`*^9, 3.800367760027877*^9}, {
   3.800368804731866*^9, 3.8003688075814314`*^9}, 3.801464834293754*^9, {
   3.8014669995384645`*^9, 3.8014670071599336`*^9}, {3.801468463793726*^9, 
   3.801468467901903*^9}, {3.801488541367198*^9, 3.801488542920103*^9}, {
   3.80191624832052*^9, 3.8019162491528006`*^9}, {3.801941679357847*^9, 
   3.80194168361666*^9}, 3.8019417493143797`*^9, 3.8019440469423714`*^9, {
   3.8019447986645164`*^9, 3.801944822123782*^9}, {3.815112881730547*^9, 
   3.815112899373104*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"4186961f-97ed-47e4-8a84-9a3add478d4c"],

Cell["\<\
The bold number is the degeneracy; inside the square brackets are the quantum \
numbers: red is for m (gl(1) in osp(2|2)), while blue is for r (outer \
automorphism) and black is for R (R-filtration).\
\>", "Text",
 CellChangeTimes->{{3.801917426301194*^9, 3.8019175186351423`*^9}, {
   3.814859728442419*^9, 3.81485976771483*^9}, 3.817013787439929*^9, 
   3.821883238383274*^9},ExpressionUUID->"2e1ff456-cb4c-4682-bbd3-\
5493ef770b13"],

Cell[BoxData[
 RowBox[{"rfcharacter", "=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"fcal", "===", 
     CheckboxBox[False]}], ",", 
    RowBox[{"Quiet", "[", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"fermlist", "\[LeftDoubleBracket]", 
         RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "*", " ", 
        RowBox[{
         RowBox[{"Head", "[", 
          RowBox[{"rcharacter", "\[LeftDoubleBracket]", 
           RowBox[{"i", ",", "j", ",", "k"}], "\[RightDoubleBracket]"}], 
          "]"}], "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], " ", 
        SuperscriptBox["z", 
         RowBox[{"rcharacter", "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "j", ",", "k", ",", "1", ",", "1", ",", "1"}], 
          "\[RightDoubleBracket]"}]], 
        SuperscriptBox["y", 
         RowBox[{"rcharacter", "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "j", ",", "k", ",", "1", ",", "3"}], 
          "\[RightDoubleBracket]"}]], 
        SuperscriptBox["v", 
         RowBox[{"rcharacter", "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "j", ",", "k", ",", "1", ",", "2", ",", "1"}], 
          "\[RightDoubleBracket]"}]]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Length", "[", "rcharacter", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"Length", "[", 
          RowBox[{
          "rcharacter", "\[LeftDoubleBracket]", "i", 
           "\[RightDoubleBracket]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"rcharacter", "\[LeftDoubleBracket]", 
           RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "]"}]}], 
        "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"Quiet", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"sfermlist", "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "*", 
         RowBox[{
          RowBox[{"Head", "[", 
           RowBox[{"rcharacter", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j", ",", "k"}], "\[RightDoubleBracket]"}], 
           "]"}], "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], " ", 
         SuperscriptBox["z", 
          RowBox[{"rcharacter", "\[LeftDoubleBracket]", 
           RowBox[{"i", ",", "j", ",", "k", ",", "1", ",", "1", ",", "1"}], 
           "\[RightDoubleBracket]"}]], 
         SuperscriptBox["y", 
          RowBox[{"rcharacter", "\[LeftDoubleBracket]", 
           RowBox[{"i", ",", "j", ",", "k", ",", "1", ",", "3"}], 
           "\[RightDoubleBracket]"}]], 
         SuperscriptBox["v", 
          RowBox[{"rcharacter", "\[LeftDoubleBracket]", 
           RowBox[{"i", ",", "j", ",", "k", ",", "1", ",", "2", ",", "1"}], 
           "\[RightDoubleBracket]"}]]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "rcharacter", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"Length", "[", 
           RowBox[{
           "rcharacter", "\[LeftDoubleBracket]", "i", 
            "\[RightDoubleBracket]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"rcharacter", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "]"}]}], 
         "}"}]}], "]"}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"sfermlist", "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "*", 
         RowBox[{
          RowBox[{"Head", "[", 
           RowBox[{"rcharacter", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j", ",", "k"}], "\[RightDoubleBracket]"}], 
           "]"}], "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], " ", 
         SuperscriptBox["z", 
          RowBox[{"-", 
           RowBox[{"rcharacter", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j", ",", "k", ",", "1", ",", "1", ",", "1"}], 
            "\[RightDoubleBracket]"}]}]], 
         SuperscriptBox["y", 
          RowBox[{"rcharacter", "\[LeftDoubleBracket]", 
           RowBox[{"i", ",", "j", ",", "k", ",", "1", ",", "3"}], 
           "\[RightDoubleBracket]"}]], 
         SuperscriptBox["v", 
          RowBox[{"-", 
           RowBox[{"rcharacter", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j", ",", "k", ",", "1", ",", "2", ",", "1"}], 
            "\[RightDoubleBracket]"}]}]]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"IntegerQ", "[", "lev", "]"}], "||", 
              RowBox[{"MemberQ", "[", 
               RowBox[{"mparam", ",", "0"}], "]"}]}], ")"}], ",", "2", ",", 
            "1"}], "]"}], ",", 
          RowBox[{"Length", "[", "rcharacter", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"Length", "[", 
           RowBox[{
           "rcharacter", "\[LeftDoubleBracket]", "i", 
            "\[RightDoubleBracket]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"rcharacter", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "]"}]}], 
         "}"}]}], "]"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8148578641237373`*^9, 3.814857903247622*^9}, {
   3.814857945182603*^9, 3.8148580163643208`*^9}, {3.814858048035671*^9, 
   3.81485809420168*^9}, {3.814858687848708*^9, 3.814858709125781*^9}, {
   3.814858836962785*^9, 3.814858909384632*^9}, {3.814858950728066*^9, 
   3.814858968980373*^9}, {3.814859006967725*^9, 3.814859050434332*^9}, {
   3.8148591857203493`*^9, 3.8148592168125*^9}, {3.814859439589514*^9, 
   3.814859502630066*^9}, 3.8148605161762743`*^9, 3.817012687885754*^9, {
   3.817012795160718*^9, 3.817012798977207*^9}, {3.8170136145205603`*^9, 
   3.817013662835449*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"075157bf-a07f-4a28-a994-f88bd390852d"],

Cell["\<\
This is using a specific grading for the character: fugacity z is for the \
gl(1) (in osp(2|2)), y is for the R (from the R-filtration) and v is  for the \
outer automorphism of the VOA.\
\>", "Text",
 CellChangeTimes->{{3.814859107072114*^9, 3.81485917674927*^9}, {
  3.814859293643738*^9, 3.814859294417242*^9}, {3.814859408678198*^9, 
  3.814859426071282*^9}, {3.814859511481937*^9, 3.814859529114072*^9}, {
  3.8218831328855686`*^9, 3.821883138561966*^9}, {3.821883216037249*^9, 
  3.821883226441781*^9}},ExpressionUUID->"f55fabb2-184c-420c-9404-\
038be2966e21"]
}, Closed]],

Cell[CellGroupData[{

Cell["Level-by-Level Character Calculator", "Subsection",
 CellChangeTimes->{{3.800363595901763*^9, 3.8003636064923687`*^9}, 
   3.801916412692046*^9},ExpressionUUID->"30d7493c-af65-4534-9171-\
e0dacfd882fe"],

Cell["\<\
In this calculation the character comprises of 2 separate fugacities z and v. \
These correspond to gl(1) (osp(2|2)) and gl(1) (outer automorphism) \
respectively. The fugacity corresponding to the sl(2) of osp(2|2) is \
neglected here since we are at a specific level in its expansion. \
\>", "Text",
 CellChangeTimes->{{3.8170129774663143`*^9, 3.817013015786317*^9}, {
  3.8218830699049892`*^9, 
  3.821883084122277*^9}},ExpressionUUID->"811b7b25-26f3-4776-9c0f-\
0c2aba4b7775"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SingleCharCalculator", "[", 
   RowBox[{"g_", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"Module", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"y", "=", "g"}], ",", "char", ",", "dta", ",", "dta1", ",", 
      "sts", ",", "sts1", ",", "sts2", ",", "sm", ",", "css", ",", "smple", 
      ",", "sml", ",", "sml1", ",", "sml2", ",", "sml3", ",", "sml4", ",", 
      "bsm", ",", "aftope"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"dta", "=", 
      RowBox[{
       RowBox[{"DeleteCases", "[", 
        RowBox[{
         RowBox[{"y", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", "0"}], "]"}], "//", 
       "ExpandAll"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"dta1", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"Fsort", "[", 
         RowBox[{"#", ",", "z"}], "]"}], "&"}], "/@", "dta"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"sts", "=", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", 
             RowBox[{"dta1", "[", 
              RowBox[{"[", "\[Mu]", "]"}], "]"}], "]"}], "===", "Plus"}], ",", 
           RowBox[{"List", "@@", 
            RowBox[{"dta1", "[", 
             RowBox[{"[", "\[Mu]", "]"}], "]"}]}], ",", 
           RowBox[{"dta1", "[", 
            RowBox[{"[", "\[Mu]", "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Mu]", ",", 
           RowBox[{"Length", "[", "dta1", "]"}]}], "}"}]}], "]"}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"sts1", "=", 
      RowBox[{"DeleteCases", "[", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Head", "[", 
               RowBox[{"sts", "[", 
                RowBox[{"[", "iii", "]"}], "]"}], "]"}], "===", "Times"}], 
             ",", 
             RowBox[{"List", "@@", 
              RowBox[{"sts", "[", 
               RowBox[{"[", "iii", "]"}], "]"}]}], ",", 
             RowBox[{"sts", "[", 
              RowBox[{"[", "iii", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"iii", ",", 
             RowBox[{"Length", "[", "sts", "]"}]}], "}"}]}], "]"}], "]"}], 
        ",", "_Integer"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"sts2", "=", 
      RowBox[{"DeleteDuplicates", "[", "sts1", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"sm", "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Alpha]", "[", "jj", "]"}], 
         RowBox[{
         "sts2", "\[LeftDoubleBracket]", "jj", "\[RightDoubleBracket]"}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"jj", ",", 
          RowBox[{"Length", "[", "sts2", "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"bsm", "=", 
      RowBox[{"bosonize", "[", 
       RowBox[{"sm", ",", "z"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"aftope", "=", 
      RowBox[{
       RowBox[{"res", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"scr", "[", 
          RowBox[{"0", ",", "x"}], "]"}], ",", "bsm"}], "]"}], "+", 
       "arbitrary"}]}], 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"don", "'"}], "t", " ", "forget", " ", "to", " ", "check", " ",
        "the", " ", "cocycle", " ", "factors", " ", "if", " ", "stuff", " ", 
       "breaks"}], "*)"}], ";", "\[IndentingNewLine]", 
     RowBox[{"sml", "=", 
      RowBox[{"List", "@@", "aftope"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"sml1", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"List", "@@", "#"}], "&"}], "/@", "sml"}], "//", 
       "Flatten"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"sml2", "=", 
      RowBox[{"Select", "[", 
       RowBox[{"sml1", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", "#", "]"}], "===", "Nl"}], "||", 
           RowBox[{
            RowBox[{"Head", "[", "#", "]"}], "===", "vp"}]}], ")"}], "&"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"css", "=", 
      RowBox[{"DeleteDuplicates", "[", "sml2", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"smple", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{"aftope", ",", "#"}], "]"}], "&"}], "/@", "css"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"char", "=", 
      RowBox[{
       RowBox[{"Length", "[", "sts2", "]"}], "-", 
       RowBox[{"MatrixRank", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{
              "smple", "\[LeftDoubleBracket]", "ll", 
               "\[RightDoubleBracket]"}], ",", 
              RowBox[{"\[Alpha]", "[", "kk", "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"kk", ",", 
              RowBox[{"Length", "[", "sts2", "]"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"ll", ",", 
            RowBox[{"Length", "[", "css", "]"}]}], "}"}]}], "]"}], "]"}]}]}], 
     ";", "\[IndentingNewLine]", "char"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.800363657530053*^9, 3.800363871176147*^9}, {
   3.800363984391412*^9, 3.80036406179634*^9}, {3.8003640935084224`*^9, 
   3.8003641705417852`*^9}, {3.815110297192268*^9, 3.815110297355948*^9}, {
   3.8151117159871264`*^9, 3.815111735866253*^9}, {3.815111823008119*^9, 
   3.815111829222486*^9}, {3.815111878830338*^9, 3.815111879150289*^9}, {
   3.81511191966*^9, 3.815111931434498*^9}, {3.815111966539584*^9, 
   3.815111995256689*^9}, {3.817029522781995*^9, 3.8170295232223988`*^9}, {
   3.821887280416846*^9, 3.821887282000155*^9}, 
   3.8219504578742895`*^9},ExpressionUUID->"f1e9271e-32c9-4f23-81ea-\
48e4b7ad1470"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FullCharCalculator", "[", "x_", "]"}], ":=", 
  RowBox[{"Module", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"y", "=", "x"}], ",", "chartable"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"chartable", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
             RowBox[{"SingleCharCalculator", "[", 
              RowBox[{"y", ",", "i", ",", "j"}], "]"}], ",", "Bold"}], "]"}], 
           "[", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"fcal", "===", 
               CheckboxBox[False]}], ",", "fcollectioncoloured", ",", 
              "sfcollectioncoloured"}], "]"}], "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"Length", "[", 
             RowBox[{
             "y", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
             "]"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "y", "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "chartable"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8019160572127795`*^9, 3.8019160602840996`*^9}, 
   3.80191961203216*^9, 3.8019440707847567`*^9, 3.81511021546795*^9, {
   3.815110276171687*^9, 3.815110292145688*^9}, {3.815111415545302*^9, 
   3.8151114155995207`*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"f950d270-54bd-4e03-9993-7c165eeea20c"],

Cell[BoxData[
 RowBox[{"character", "=", 
  RowBox[{"Quiet", "[", 
   RowBox[{
    RowBox[{"FullCharCalculator", "[", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"fcal", "===", 
        CheckboxBox[False]}], ",", "fullgrouping", ",", "sfullgrouping"}], 
      "]"}], "]"}], "/.", 
    RowBox[{
     RowBox[{"MatrixRank", "[", 
      RowBox[{"{", "}"}], "]"}], "\[Rule]", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8003644542366705`*^9, 3.800364488505987*^9}, {
   3.8003645248633957`*^9, 3.800364532717179*^9}, {3.8003646009013567`*^9, 
   3.800364621980344*^9}, {3.8003677379864235`*^9, 3.800367760027877*^9}, {
   3.800368804731866*^9, 3.8003688075814314`*^9}, {3.801470678889282*^9, 
   3.801470687880168*^9}, {3.8014717362619658`*^9, 3.801471736666897*^9}, {
   3.8014718336345468`*^9, 3.801471834473343*^9}, {3.801917417270751*^9, 
   3.8019174175694575`*^9}, {3.8019388289501843`*^9, 
   3.8019388316470823`*^9}, {3.801939257125434*^9, 3.801939281697223*^9}, {
   3.814762131105445*^9, 3.814762156046158*^9}, {3.8147671183612833`*^9, 
   3.814767129360312*^9}, 3.814769899317045*^9, {3.814770554377564*^9, 
   3.8147705728412943`*^9}, {3.814780175319399*^9, 3.81478018211685*^9}, {
   3.814780213216023*^9, 3.814780214760751*^9}, {3.814857152825508*^9, 
   3.814857154487883*^9}, {3.8151132505975657`*^9, 3.8151132644023523`*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"bebf40c1-72ba-4a93-b6c4-d1f1b6acf232"],

Cell["\<\
The bold number is the degeneracy; inside the square brackets are the quantum \
numbers: red is for m (gl(1) in osp(2|2)), while blue is for r (gl(1) outer \
automorphism).\
\>", "Text",
 CellChangeTimes->{{3.801917426301194*^9, 3.8019175186351423`*^9}, {
   3.814859728442419*^9, 3.81485976771483*^9}, {3.814859982112124*^9, 
   3.814859982701168*^9}, 3.821877237843051*^9, {3.821877418269273*^9, 
   3.8218774495626554`*^9}},ExpressionUUID->"af3c25a2-a9b8-47ba-a8ef-\
c2ff427a58fb"],

Cell[BoxData[
 RowBox[{"fcharacter", "=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"fcal", "===", 
     CheckboxBox[False]}], ",", 
    RowBox[{"Quiet", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"fermlist", "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "*", 
         RowBox[{
          RowBox[{"Head", "[", 
           RowBox[{"character", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "]"}], 
          "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], " ", 
         SuperscriptBox["z", 
          RowBox[{"character", "\[LeftDoubleBracket]", 
           RowBox[{"i", ",", "j", ",", "1", ",", "1", ",", "1"}], 
           "\[RightDoubleBracket]"}]], 
         SuperscriptBox["v", 
          RowBox[{"character", "\[LeftDoubleBracket]", 
           RowBox[{"i", ",", "j", ",", "1", ",", "2", ",", "1"}], 
           "\[RightDoubleBracket]"}]]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "character", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"Length", "[", 
           RowBox[{
           "character", "\[LeftDoubleBracket]", "i", 
            "\[RightDoubleBracket]"}], "]"}]}], "}"}]}], "]"}], "/.", " ", 
      RowBox[{
       RowBox[{"MatrixRank", "[", 
        RowBox[{"{", "}"}], "]"}], "\[Rule]", "0"}]}], "]"}], ",", 
    RowBox[{"Quiet", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"sfermlist", "\[LeftDoubleBracket]", 
           RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "*", 
          RowBox[{
           RowBox[{"Head", "[", 
            RowBox[{"character", "\[LeftDoubleBracket]", 
             RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], " ", 
          SuperscriptBox["z", 
           RowBox[{"character", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j", ",", "1", ",", "1", ",", "1"}], 
            "\[RightDoubleBracket]"}]], 
          SuperscriptBox["v", 
           RowBox[{"character", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j", ",", "1", ",", "2", ",", "1"}], 
            "\[RightDoubleBracket]"}]]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Length", "[", "character", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{"Length", "[", 
            RowBox[{
            "character", "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}], "]"}]}], "}"}]}], "]"}], "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"sfermlist", "\[LeftDoubleBracket]", 
           RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "*", 
          RowBox[{
           RowBox[{"Head", "[", 
            RowBox[{"character", "\[LeftDoubleBracket]", 
             RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], " ", 
          SuperscriptBox["z", 
           RowBox[{"-", 
            RowBox[{"character", "\[LeftDoubleBracket]", 
             RowBox[{"i", ",", "j", ",", "1", ",", "1", ",", "1"}], 
             "\[RightDoubleBracket]"}]}]], 
          SuperscriptBox["v", 
           RowBox[{"-", 
            RowBox[{"character", "\[LeftDoubleBracket]", 
             RowBox[{"i", ",", "j", ",", "1", ",", "2", ",", "1"}], 
             "\[RightDoubleBracket]"}]}]]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"IntegerQ", "[", "lev", "]"}], "||", 
               RowBox[{"MemberQ", "[", 
                RowBox[{"mparam", ",", "0"}], "]"}]}], ")"}], ",", "2", ",", 
             "1"}], "]"}], ",", 
           RowBox[{"Length", "[", "character", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{"Length", "[", 
            RowBox[{
            "character", "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}], "]"}]}], "}"}]}], "]"}]}], "/.", " ", 
      RowBox[{
       RowBox[{"MatrixRank", "[", 
        RowBox[{"{", "}"}], "]"}], "\[Rule]", "0"}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8148578641237373`*^9, 3.814857903247622*^9}, {
  3.814857945182603*^9, 3.8148580163643208`*^9}, {3.814858048035671*^9, 
  3.81485809420168*^9}, {3.814858687848708*^9, 3.814858709125781*^9}, {
  3.8148595206524353`*^9, 3.8148595207223597`*^9}, {3.814860479501278*^9, 
  3.814860505186244*^9}, {3.8148940600351667`*^9, 3.814894093654838*^9}, {
  3.81489417473496*^9, 3.814894193810483*^9}, {3.81592473797059*^9, 
  3.8159247675207987`*^9}, {3.8170127381079082`*^9, 3.81701274236239*^9}, {
  3.817013107750389*^9, 3.817013164741002*^9}, {3.817013246163817*^9, 
  3.817013247698905*^9}, {3.817013329753057*^9, 3.817013332774585*^9}, {
  3.817013454823557*^9, 3.817013459609556*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"25d217cf-921a-47aa-bce6-e265fdbe2741"],

Cell["\<\
This is using a specific grading for the character: fugacity z is for the \
gl(1) (in osp(2|2)), v is for the outer automorphism of the VOA.\
\>", "Text",
 CellChangeTimes->{{3.814859107072114*^9, 3.81485917674927*^9}, {
   3.814859290737846*^9, 3.814859314288581*^9}, {3.814859522305167*^9, 
   3.814859522401575*^9}, {3.8218831729762955`*^9, 3.8218831735772004`*^9}, 
   3.8218834112290564`*^9},ExpressionUUID->"5e0edc1d-d2b6-4c34-b497-\
07d381d9417a"]
}, Closed]]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["Z", "4"], " ", "VOA", " "}], 
  TraditionalForm]],ExpressionUUID->"deb31fc4-f042-4e4f-8efd-3fe1c27a4034"]], \
"Title",
 CellChangeTimes->{{3.82178600429046*^9, 3.821786090360257*^9}, {
  3.821789469661356*^9, 
  3.8217894697162085`*^9}},ExpressionUUID->"51f2b82c-1681-4819-91c8-\
2960fa8ee99b"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["Z", "4"], TraditionalForm]],ExpressionUUID->
  "aaed1786-6306-4daf-a371-6fea49bf36fc"],
 " - Definitions"
}], "Chapter",
 CellChangeTimes->{{3.8217827144853244`*^9, 3.82178271770671*^9}, {
  3.8217858880733023`*^9, 3.8217859058846636`*^9}, {3.8217859444175997`*^9, 
  3.821785946231747*^9}, {3.82178629827216*^9, 
  3.82178629962953*^9}},ExpressionUUID->"5c308b40-e78b-42bd-b0a3-\
0bfed24a2d88"],

Cell["\<\
In this section we define all the free-fields being used in our code. (In \
order to generalise the code to higher ranks or other algebras, one must \
change and/or add the new free-fields which will enter due to the larger \
rank. We will highlight where change is needed throughout the code with \
comments CNH = Change Needed Here. The comment should be understood for \
multiple lines. There is more information about this under the \
\[OpenCurlyDoubleQuote]READ ME//Advice on Generalisation\
\[CloseCurlyDoubleQuote] section.)\
\>", "Text",
 CellChangeTimes->{{3.816929667468338*^9, 3.816929708804813*^9}, {
  3.816929817942132*^9, 3.816929934007543*^9}, {3.816929964399832*^9, 
  3.816929995336027*^9}, {3.8170289721659727`*^9, 3.817029012691283*^9}, {
  3.821887004686554*^9, 
  3.8218870121747155`*^9}},ExpressionUUID->"40a299d8-ac6a-432c-bd8b-\
7aa11ebfa12e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"fields", "=", 
   RowBox[{"{", 
    RowBox[{"b1", ",", "c1", ",", "\[Beta]1", ",", "\[Gamma]1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"opfields", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"bi", "[", 
       RowBox[{"0", ",", "1", ",", "z"}], "]"}], ",", 
      RowBox[{"ci", "[", 
       RowBox[{"0", ",", "1", ",", "z"}], "]"}], ",", 
      RowBox[{"be", "[", 
       RowBox[{"0", ",", "1", ",", "z"}], "]"}], ",", 
      RowBox[{"ga", "[", 
       RowBox[{"0", ",", "1", ",", "z"}], "]"}]}], "}"}]}], ";"}], 
  RowBox[{"(*", "CNH", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"oplist", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b1", "[", "x", "]"}], ",", 
     RowBox[{"c1", "[", "x", "]"}], ",", 
     RowBox[{"\[Beta]1", "[", "x", "]"}], ",", 
     RowBox[{"\[Gamma]1", "[", "x", "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gfields", "=", 
   RowBox[{"{", 
    RowBox[{"b1", ",", "\[Beta]1", ",", "d"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.797110298712714*^9, 3.7971103363935623`*^9}, {
   3.7971125245225363`*^9, 3.797112525872222*^9}, {3.797112863481647*^9, 
   3.79711286536129*^9}, {3.800276819158749*^9, 3.800276825722752*^9}, {
   3.8002773256480427`*^9, 3.800277335191101*^9}, {3.8002783862203875`*^9, 
   3.80027838632411*^9}, 3.8002793881392155`*^9, {3.8002795499414225`*^9, 
   3.800279599448953*^9}, {3.800279751894604*^9, 3.8002797680889273`*^9}, {
   3.8002806488203926`*^9, 3.800280654681771*^9}, {3.801916340795608*^9, 
   3.8019163409551816`*^9}, {3.815109285698992*^9, 3.8151093056853313`*^9}, 
   3.817033897799782*^9, {3.8207613842648935`*^9, 3.820761384712697*^9}},
 CellLabel->
  "In[365]:=",ExpressionUUID->"a4ae3fb7-afdc-4103-a22e-bc319fea4a9b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"fermions", "=", 
   RowBox[{"{", 
    RowBox[{"b1", ",", "c1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"scr", "[", 
     RowBox[{"i_", ",", "z_"}], "]"}], ":=", 
    RowBox[{"der", "[", 
     RowBox[{"i", ",", 
      RowBox[{"Nl", "[", 
       RowBox[{
        RowBox[{"bi", "[", 
         RowBox[{"0", ",", "1", ",", "z"}], "]"}], ",", 
        RowBox[{"vp", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["3", "4"]}], ",", 
            FractionBox[
             RowBox[{"3", "\[ImaginaryI]"}], "4"]}], "}"}], ",", "z"}], 
         "]"}]}], "]"}], ",", "z"}], "]"}]}], ";"}], 
  RowBox[{"(*", "CNH", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.797114396003229*^9, 3.797114408321866*^9}, {
   3.800276863093155*^9, 3.800276868130227*^9}, {3.815109309216166*^9, 
   3.815109309741465*^9}, 3.815114164173726*^9, {3.815123084579432*^9, 
   3.815123089833169*^9}, {3.817033901448483*^9, 3.817033908831441*^9}},
 CellLabel->
  "In[369]:=",ExpressionUUID->"c1f47d04-7d6a-4f55-a422-b72c33a39d8b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"weights", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Association", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"b1", "\[Rule]", 
        FractionBox["5", "2"]}], ",", 
       RowBox[{"c1", "\[Rule]", 
        RowBox[{"-", 
         FractionBox["3", "2"]}]}], ",", 
       RowBox[{"\[Beta]1", "\[Rule]", "2"}], ",", 
       RowBox[{"\[Gamma]1", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}], "]"}], "@", "x"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7971103894014387`*^9, 3.797110516266953*^9}, {
   3.797112532442127*^9, 3.797112534672454*^9}, {3.8002769070783887`*^9, 
   3.8002769338365545`*^9}, 3.80191633856057*^9, {3.8151093132645073`*^9, 
   3.815109317669311*^9}, {3.815114080142228*^9, 3.815114091985303*^9}, {
   3.815123094530839*^9, 3.815123102656145*^9}},
 CellLabel->
  "In[371]:=",ExpressionUUID->"02914734-6519-4a6a-95bc-c6784ce9c786"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Onner", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], ":=", "1"}], ";"}]], "Input",
 CellLabel->
  "In[372]:=",ExpressionUUID->"a28ececb-6d5a-4025-a2d1-72c9e11301c1"],

Cell["\<\
In the section below we define the bosonisation rules for the bosonic \
free-fields \[Beta] and \[Gamma]. This will be used to compute the OPEs with \
the screening charge scr defined above.\
\>", "Text",
 CellChangeTimes->{{3.817029037106844*^9, 
  3.817029109969905*^9}},ExpressionUUID->"593e01d8-1884-4e29-a9a3-\
7b1662cea2df"],

Cell[CellGroupData[{

Cell["Bosonisation Rules:", "Subsubsection",
 CellChangeTimes->{{3.800281850140806*^9, 
  3.8002818675618763`*^9}},ExpressionUUID->"8554efaf-0e6c-4136-9186-\
6484a3c43de7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"BRule", "[", 
    RowBox[{"ga", "[", 
     RowBox[{"i_", ",", "1", ",", "z_"}], "]"}], "]"}], ":=", 
   RowBox[{"der", "[", 
    RowBox[{"i", ",", 
     RowBox[{"Nl", "[", 
      RowBox[{
       RowBox[{"pj", "[", 
        RowBox[{"0", ",", "1", ",", "z"}], "]"}], ",", 
       RowBox[{"vp", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "\[ImaginaryI]"}], "}"}], ",", "z"}], 
        "]"}]}], "]"}], ",", "z"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BRule", "[", 
    RowBox[{"be", "[", 
     RowBox[{"i_", ",", "1", ",", "z_"}], "]"}], "]"}], ":=", 
   RowBox[{"vp", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "\[ImaginaryI]"}]}], "}"}], ",", "z"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BRule", "[", 
    RowBox[{"bi", "[", 
     RowBox[{"i_", ",", "1", ",", "z_"}], "]"}], "]"}], ":=", 
   RowBox[{"bi", "[", 
    RowBox[{"i", ",", "1", ",", "z"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BRule", "[", 
    RowBox[{"ci", "[", 
     RowBox[{"i_", ",", "1", ",", "z_"}], "]"}], "]"}], ":=", 
   RowBox[{"ci", "[", 
    RowBox[{"i", ",", "1", ",", "z"}], "]"}]}], ";"}]}], "Input",
 CellLabel->
  "In[373]:=",ExpressionUUID->"538458f1-39dc-4a48-b94d-1e4548b1e959"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["Z", "4"], TraditionalForm]],ExpressionUUID->
  "a3e7bb3b-d1eb-4cff-bf22-bc0169a1c5e4"],
 " - Character Calculation"
}], "Chapter",
 CellChangeTimes->{{3.797226431041974*^9, 3.7972264469369717`*^9}, {
  3.817013742014551*^9, 3.817013742560569*^9}, {3.8217859117130737`*^9, 
  3.8217859125308857`*^9}, {3.8217863280924025`*^9, 
  3.8217863281751795`*^9}},ExpressionUUID->"74a8fafd-772d-4cb9-bf8e-\
57ff1178b351"],

Cell[CellGroupData[{

Cell["Field Generation", "Section",
 CellChangeTimes->{{3.797109674328826*^9, 
  3.797109678127892*^9}},ExpressionUUID->"8c341c1b-b541-472f-ae96-\
0099294ea369"],

Cell[CellGroupData[{

Cell["Definitions", "Subsection",
 CellChangeTimes->{{3.7971122200528383`*^9, 
  3.79711222195609*^9}},ExpressionUUID->"679ff22e-df70-4937-9320-\
4fab28e3b01e"],

Cell["\<\
In this section of the code we are defining the rules on how to generate the \
available fields at each level. This is done by taking into account the \
weight of each field and its quantum numbers.\
\>", "Text",
 CellChangeTimes->{{3.816930126505278*^9, 3.816930219489929*^9}, {
  3.8170292529167147`*^9, 3.817029317153839*^9}, {3.8207621454773445`*^9, 
  3.820762152683259*^9}},ExpressionUUID->"cb0cc3e1-ae33-4265-8196-\
31096a07f8ea"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pwrexpand", "[", "x_", "]"}], ":=", 
  RowBox[{"Module", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"y", "=", "x"}], ",", 
      RowBox[{"list", "=", 
       RowBox[{"{", "}"}]}], ",", "i", ",", "j", ",", 
      RowBox[{"p", "=", 
       RowBox[{"Variables", "[", "x", "]"}]}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "<", 
        RowBox[{
         RowBox[{"Length", "[", "p", "]"}], "+", "1"}]}], ",", 
       RowBox[{"i", "++"}], ",", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"j", "=", "1"}], ",", 
         RowBox[{"j", "<", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Exponent", "[", 
             RowBox[{"y", ",", 
              RowBox[{
              "p", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
             "]"}], "+", "1"}], ")"}]}], ",", 
         RowBox[{"j", "++"}], ",", 
         RowBox[{"list", "=", 
          RowBox[{"Append", "[", 
           RowBox[{"list", ",", 
            RowBox[{"Head", "[", 
             RowBox[{
             "p", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
             "]"}]}], "]"}]}]}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     "list"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellLabel->
  "In[379]:=",ExpressionUUID->"f964595b-ed04-4a30-8e58-b90f64f91f6b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"stateList", "[", 
    RowBox[{
    "level_", ",", "charge_", ",", "oplist_", ",", "opfields_", ",", 
     "fields_"}], "]"}], ":=", 
   RowBox[{"Module", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "tempops", ",", "listwod", ",", "listwd1", ",", "listwd2", ",", "flist",
        ",", "explist", ",", "tmp1", ",", "tmp2", ",", "tmp3", ",", 
       "normallist", ",", "convlist"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"tempops", "=", 
       RowBox[{"Reduce", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"2", "n\[Beta]1"}], "-", "n\[Gamma]1", "+", 
            RowBox[{
             FractionBox["5", "2"], "nb1"}], "-", 
            RowBox[{
             FractionBox["3", "2"], "nc1"}], "+", "nd"}], "\[Equal]", 
           "level"}], "&&", 
          RowBox[{
           RowBox[{
            RowBox[{"2", "n\[Beta]1"}], "-", 
            RowBox[{"2", "n\[Gamma]1"}], "+", 
            RowBox[{
             FractionBox["3", "2"], "nb1"}], "-", 
            RowBox[{
             FractionBox["3", "2"], "nc1"}]}], "\[Equal]", "charge"}], "&&", 
          RowBox[{"n\[Beta]1", "\[GreaterEqual]", " ", "0"}], "&&", 
          RowBox[{"n\[Gamma]1", "\[GreaterEqual]", " ", "0"}], "&&", 
          RowBox[{
           RowBox[{"1", "+", "nd"}], "\[GreaterEqual]", "nb1", 
           "\[GreaterEqual]", " ", "0"}], "&&", 
          RowBox[{
           RowBox[{"1", "+", "nd"}], "\[GreaterEqual]", "nc1", 
           "\[GreaterEqual]", " ", "0"}], "&&", 
          RowBox[{"nd", "\[GreaterEqual]", " ", "0"}]}], ",", 
         RowBox[{"{", 
          RowBox[{
          "nb1", ",", "nc1", ",", "n\[Beta]1", ",", "n\[Gamma]1", ",", "nd"}],
           "}"}], ",", "Integers"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"listwod", "=", 
       RowBox[{"DeleteDuplicates", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Head", "[", "tempops", "]"}], "===", "And"}], ",", 
              SuperscriptBox[
               RowBox[{
               "oplist", "\[LeftDoubleBracket]", "j", 
                "\[RightDoubleBracket]"}], 
               RowBox[{"tempops", "\[LeftDoubleBracket]", 
                RowBox[{"j", ",", "2"}], "\[RightDoubleBracket]"}]], ",", 
              SuperscriptBox[
               RowBox[{
               "oplist", "\[LeftDoubleBracket]", "j", 
                "\[RightDoubleBracket]"}], 
               RowBox[{"tempops", "\[LeftDoubleBracket]", 
                RowBox[{"i", ",", "j", ",", "2"}], 
                "\[RightDoubleBracket]"}]]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", 
              RowBox[{"Length", "[", "oplist", "]"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Length", "[", "tempops", "]"}]}], "}"}]}], "]"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"listwd1", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
           "listwod", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Head", "[", "tempops", "]"}], "===", "And"}], ",", 
               RowBox[{"tempops", "\[LeftDoubleBracket]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Length", "[", "oplist", "]"}], "+", "1"}], ",", 
                 "2"}], "\[RightDoubleBracket]"}], ",", 
               RowBox[{"tempops", "\[LeftDoubleBracket]", 
                RowBox[{"i", ",", 
                 RowBox[{
                  RowBox[{"Length", "[", "oplist", "]"}], "+", "1"}], ",", 
                 "2"}], "\[RightDoubleBracket]"}]}], "]"}]}], "}"}]}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Length", "[", "listwod", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"listwd2", "=", 
       RowBox[{
        RowBox[{"DeleteCases", "[", 
         RowBox[{"listwd1", ",", "0"}], "]"}], "//", "ExpandAll"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"flist", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Head", "[", 
              RowBox[{
              "listwd2", "\[LeftDoubleBracket]", "i", 
               "\[RightDoubleBracket]"}], "]"}], "===", "Plus"}], ",", 
            RowBox[{"List", "@@", 
             RowBox[{
             "listwd2", "\[LeftDoubleBracket]", "i", 
              "\[RightDoubleBracket]"}]}], ",", 
            RowBox[{
            "listwd2", "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Length", "[", "listwd2", "]"}]}], "}"}]}], "]"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"explist", "=", 
       RowBox[{"pwrexpand", "/@", "flist"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"convlist", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"der", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Head", "[", 
               RowBox[{"Head", "[", 
                RowBox[{"explist", "\[LeftDoubleBracket]", 
                 RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "]"}], 
               "]"}], "===", "Derivative"}], " ", ",", 
             RowBox[{
              RowBox[{"Head", "[", 
               RowBox[{"explist", "\[LeftDoubleBracket]", 
                RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "]"}], 
              "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
             "0"}], "]"}], ",", 
           RowBox[{"Extract", "[", 
            RowBox[{"opfields", ",", 
             RowBox[{"Flatten", "[", 
              RowBox[{"Position", "[", 
               RowBox[{"fields", ",", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Head", "[", 
                    RowBox[{"Head", "[", 
                    RowBox[{"explist", "\[LeftDoubleBracket]", 
                    RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "]"}],
                     "]"}], "===", "Derivative"}], " ", ",", 
                  RowBox[{"explist", "\[LeftDoubleBracket]", 
                   RowBox[{"i", ",", "j", ",", "1"}], 
                   "\[RightDoubleBracket]"}], ",", 
                  RowBox[{"explist", "\[LeftDoubleBracket]", 
                   RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}]}], 
                 "]"}]}], "]"}], "]"}]}], "]"}], ",", "z"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Length", "[", "explist", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{"Length", "[", 
            RowBox[{
            "explist", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}],
             "]"}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"tmp1", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Nl", "@@", 
          RowBox[{
          "convlist", "\[LeftDoubleBracket]", "i", 
           "\[RightDoubleBracket]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Length", "[", "convlist", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"tmp2", "=", 
       RowBox[{"DeleteCases", "[", 
        RowBox[{"tmp1", ",", "0"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"tmp3", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{
             "tmp2", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
             "]"}], "\[Equal]", "1"}], ",", 
           RowBox[{
           "tmp2", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
           ",", 
           RowBox[{"Fsort", "[", 
            RowBox[{
             RowBox[{
             "tmp2", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
             ",", "z"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Length", "[", "tmp2", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"normallist", "=", 
       RowBox[{"tmp3", "/.", 
        RowBox[{
         RowBox[{"-", "x_"}], "\[Rule]", "x"}]}]}], ";", 
      "\[IndentingNewLine]", "normallist"}]}], "\[IndentingNewLine]", "]"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.818840360838994*^9, 3.8188404638179092`*^9}, {
  3.818840510519136*^9, 3.8188405788551064`*^9}, {3.818840611079587*^9, 
  3.818840663437324*^9}, {3.818840729995555*^9, 3.818840749736537*^9}, {
  3.818848361424309*^9, 3.818848650699409*^9}, {3.8188486861530933`*^9, 
  3.818848713256844*^9}, {3.8188490948059597`*^9, 3.818849098285213*^9}, {
  3.818849283507715*^9, 3.818849285067638*^9}, {3.818858303912056*^9, 
  3.818858305449102*^9}, {3.818858343430564*^9, 3.818858344670966*^9}, {
  3.818858574445784*^9, 3.818858598644075*^9}, {3.818858795999699*^9, 
  3.8188588087274647`*^9}, {3.818858858594858*^9, 3.81885889807834*^9}, {
  3.818858963890896*^9, 3.81885905699289*^9}, {3.8207614482847376`*^9, 
  3.820761496236784*^9}, {3.8207621251466675`*^9, 
  3.820762125560566*^9}},ExpressionUUID->"51eada88-91a7-4400-b03e-\
e053e1ea769d"]
}, Closed]],

Cell[CellGroupData[{

Cell["Level", "Subsection",
 CellChangeTimes->{{3.7971122356165667`*^9, 3.797112237095779*^9}, {
  3.801993341949836*^9, 
  3.801993342286935*^9}},ExpressionUUID->"f9ffb502-27b5-49ce-8080-\
660a996743cf"],

Cell["\<\
In this section we employ the definitions set in the previous sections and \
generate all the possible field combinations at a level. \
\>", "Text",
 CellChangeTimes->{{3.816930257546608*^9, 3.816930352187307*^9}, {
   3.816930548194685*^9, 3.816930548503007*^9}, 
   3.8207613634483294`*^9},ExpressionUUID->"72edf23e-70dd-46ca-bb1e-\
2c118dfdf7d8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"finalgen", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"stateList", "[", 
       RowBox[{
       "lev", ",", "ch", ",", "oplist", ",", "opfields", ",", "fields"}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ch", ",", 
        RowBox[{"-", "lev"}], ",", "lev"}], "}"}]}], "]"}], "//", 
    "Flatten"}]}], ";"}]], "Input",
 CellChangeTimes->{3.820761507963728*^9, 3.820761610602359*^9},
 CellLabel->
  "In[381]:=",ExpressionUUID->"bb0221c7-12e9-4023-bbff-ab4930a5cc29"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Selection via Quantum Numbers", "Section",
 CellChangeTimes->{{3.797112968663413*^9, 
  3.79711297423065*^9}},ExpressionUUID->"ef0c45e3-0b5c-4970-b78c-\
b85f389a6a00"],

Cell["\<\
In this section we will be solely focusing on grouping the previously \
generated field combinations with respect to their quantum numbers. We get \
the quantum numbers from the prescription in table 1 in the accompanying \
paper.\
\>", "Text",
 CellChangeTimes->{{3.816930369187748*^9, 3.8169304699318113`*^9}, {
  3.8218770564999404`*^9, 
  3.821877080830237*^9}},ExpressionUUID->"fef94768-59a6-4f84-8c6d-\
355da92e3159"],

Cell[CellGroupData[{

Cell["Initial Quantum Grouping", "Subsection",
 CellChangeTimes->{{3.797225494456479*^9, 
  3.797225499023801*^9}},ExpressionUUID->"37cfa6e0-511f-4968-8d15-\
efe0efd6e1ea"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"bb1", "[", 
    RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], ":=", "b1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"cc1", "[", 
     RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], ":=", "c1"}], ";"}], 
  RowBox[{"(*", "CNH", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]\[Beta]1", "[", 
    RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], ":=", "\[Beta]1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Gamma]\[Gamma]1", "[", 
    RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], ":=", "\[Gamma]1"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8002989466372023`*^9, 3.800298960318705*^9}, {
  3.800299005035027*^9, 3.800299041768504*^9}, {3.815109412804147*^9, 
  3.815109421841785*^9}, {3.8170341061317596`*^9, 3.8170341243375874`*^9}},
 CellLabel->
  "In[382]:=",ExpressionUUID->"1c796fb2-1c4a-48f0-9d98-f6eae0960cf4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"finalgen", "/.", 
   RowBox[{"Nl", "\[Rule]", "List"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Times", "@@", "#"}], "&"}], "/@", "%"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"fulllist", "=", 
  RowBox[{"%", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"bi", "\[Rule]", "bb1"}], ",", 
     RowBox[{"ci", "\[Rule]", "cc1"}], ",", 
     RowBox[{"be", "\[Rule]", "\[Beta]\[Beta]1"}], ",", 
     RowBox[{"ga", "\[Rule]", "\[Gamma]\[Gamma]1"}]}], "}"}], 
   RowBox[{"(*", "CNH", "*)"}]}]}]}], "Input",
 CellChangeTimes->{{3.800298383534954*^9, 3.800298450565093*^9}, {
   3.800298919522036*^9, 3.800298926040821*^9}, {3.800299066657092*^9, 
   3.800299121313102*^9}, 3.800299169230097*^9, {3.815109423269108*^9, 
   3.815109427849781*^9}, 3.817034126664866*^9},
 CellLabel->
  "In[386]:=",ExpressionUUID->"525370a8-85be-4744-a941-00ac9e62d576"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"mnumber", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Association", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"b1", "\[Rule]", 
       FractionBox["3", "2"]}], ",", 
      RowBox[{"c1", "\[Rule]", 
       RowBox[{"-", 
        FractionBox["3", "2"]}]}], ",", 
      RowBox[{"\[Beta]1", "\[Rule]", "2"}], ",", 
      RowBox[{"\[Gamma]1", "\[Rule]", 
       RowBox[{"-", "2"}]}]}], "}"}], "]"}], "@", 
   "x"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rnumber", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Association", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"b1", "\[Rule]", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{"c1", "\[Rule]", 
        RowBox[{"-", 
         FractionBox["1", "2"]}]}], ",", 
       RowBox[{"\[Beta]1", "\[Rule]", "0"}], ",", 
       RowBox[{"\[Gamma]1", "\[Rule]", "0"}]}], "}"}], "]"}], "@", "x"}]}], 
  RowBox[{"(*", "CNH", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rfilnumber", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Association", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"b1", "\[Rule]", "2"}], ",", 
      RowBox[{"c1", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"\[Beta]1", "\[Rule]", "2"}], ",", 
      RowBox[{"\[Gamma]1", "\[Rule]", 
       RowBox[{"-", "1"}]}]}], "}"}], "]"}], "@", 
   "x"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fnumber", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Association", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"b1", "\[Rule]", "1"}], ",", 
      RowBox[{"c1", "\[Rule]", "1"}], ",", 
      RowBox[{"\[Beta]1", "\[Rule]", "0"}], ",", 
      RowBox[{"\[Gamma]1", "\[Rule]", "0"}]}], "}"}], "]"}], "@", 
   "x"}]}]}], "Input",
 CellChangeTimes->{{3.790583346233116*^9, 3.790583355935933*^9}, {
   3.790583436831483*^9, 3.790583458371319*^9}, {3.7905835711980877`*^9, 
   3.7905835874761257`*^9}, {3.790583662741046*^9, 3.790583664291697*^9}, {
   3.790583767776361*^9, 3.79058377151731*^9}, {3.790583827962715*^9, 
   3.79058386576593*^9}, {3.797113578714735*^9, 3.797113603293743*^9}, {
   3.797113659629233*^9, 3.797113663180195*^9}, {3.797113697910123*^9, 
   3.7971137289963427`*^9}, {3.8002780994243994`*^9, 
   3.8002781030766697`*^9}, {3.80027823550954*^9, 3.800278279538704*^9}, {
   3.800298044731819*^9, 3.800298074736294*^9}, {3.8002991266361213`*^9, 
   3.8002991426739416`*^9}, {3.8019157259898367`*^9, 3.801915738598736*^9}, {
   3.815109433925169*^9, 3.815109453689145*^9}, {3.815113070993598*^9, 
   3.815113080496108*^9}, {3.81511465495197*^9, 3.815114671306177*^9}, {
   3.815124933063134*^9, 3.815125023827317*^9}, {3.815127695567923*^9, 
   3.815127704507743*^9}, 3.81703412867445*^9},
 CellLabel->
  "In[389]:=",ExpressionUUID->"d055a100-cadd-49c7-83cb-ecc0e70613be"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mtotal", "[", "x_", "]"}], ":=", 
  RowBox[{"Module", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"y", "=", "x"}], ",", 
      RowBox[{"m", "=", "0"}], ",", 
      RowBox[{"i", "=", "1"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "<", 
        RowBox[{
         RowBox[{"Length", "[", "fields", "]"}], "+", "1"}]}], ",", 
       RowBox[{"i", "++"}], ",", 
       RowBox[{"m", "=", 
        RowBox[{"m", "+", 
         RowBox[{
          RowBox[{"Exponent", "[", 
           RowBox[{"y", ",", 
            RowBox[{
            "fields", "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}]}], "]"}], 
          RowBox[{"mnumber", "[", 
           RowBox[{
           "fields", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
           "]"}]}]}]}]}], "]"}], ";", "\[IndentingNewLine]", "m"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.797113883530027*^9, 3.797114041874415*^9}, {
  3.7971140813158827`*^9, 3.79711424677918*^9}},
 CellLabel->
  "In[393]:=",ExpressionUUID->"d45ef3ac-9974-4e06-ba81-497bd01e7322"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rtotal", "[", "x_", "]"}], ":=", 
  RowBox[{"Module", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"y", "=", "x"}], ",", 
      RowBox[{"r", "=", "0"}], ",", 
      RowBox[{"i", "=", "1"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "<", 
        RowBox[{
         RowBox[{"Length", "[", "fields", "]"}], "+", "1"}]}], ",", 
       RowBox[{"i", "++"}], ",", 
       RowBox[{"r", "=", 
        RowBox[{"r", "+", 
         RowBox[{
          RowBox[{"Exponent", "[", 
           RowBox[{"y", ",", 
            RowBox[{
            "fields", "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}]}], "]"}], 
          RowBox[{"rnumber", "[", 
           RowBox[{
           "fields", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
           "]"}]}]}]}]}], "]"}], ";", "\[IndentingNewLine]", "r"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.797113883530027*^9, 3.797114041874415*^9}, {
  3.7971140813158827`*^9, 3.79711424677918*^9}, {3.797114929183193*^9, 
  3.797114932052754*^9}, {3.797114963194827*^9, 3.7971149710251503`*^9}},
 CellLabel->
  "In[394]:=",ExpressionUUID->"415b5a4a-ead0-499f-a098-d187888ea951"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rfiltotal", "[", "x_", "]"}], ":=", 
  RowBox[{"Module", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"y", "=", "x"}], ",", 
      RowBox[{"r", "=", "0"}], ",", 
      RowBox[{"i", "=", "1"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "<", 
        RowBox[{
         RowBox[{"Length", "[", "fields", "]"}], "+", "1"}]}], ",", 
       RowBox[{"i", "++"}], ",", 
       RowBox[{"r", "=", 
        RowBox[{"r", "+", 
         RowBox[{
          RowBox[{"Exponent", "[", 
           RowBox[{"y", ",", 
            RowBox[{
            "fields", "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}]}], "]"}], 
          RowBox[{"rfilnumber", "[", 
           RowBox[{
           "fields", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
           "]"}]}]}]}]}], "]"}], ";", "\[IndentingNewLine]", "r"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellLabel->
  "In[395]:=",ExpressionUUID->"953b5ace-b6b4-401e-95b4-ec59272018bb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ftotal", "[", "x_", "]"}], ":=", 
  RowBox[{"Module", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"y", "=", "x"}], ",", 
      RowBox[{"r", "=", "0"}], ",", 
      RowBox[{"i", "=", "1"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "<", 
        RowBox[{
         RowBox[{"Length", "[", "fields", "]"}], "+", "1"}]}], ",", 
       RowBox[{"i", "++"}], ",", 
       RowBox[{"r", "=", 
        RowBox[{"r", "+", 
         RowBox[{
          RowBox[{"Exponent", "[", 
           RowBox[{"y", ",", 
            RowBox[{
            "fields", "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}]}], "]"}], 
          RowBox[{"fnumber", "[", 
           RowBox[{
           "fields", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
           "]"}]}]}]}]}], "]"}], ";", "\[IndentingNewLine]", "r"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.8151130872403708`*^9, 3.815113090457877*^9}},
 CellLabel->
  "In[396]:=",ExpressionUUID->"78ae940b-f806-4df4-9047-4bd6b441de6a"],

Cell[BoxData[
 RowBox[{"mtset", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"mtotal", "[", "#", "]"}], "&"}], "/@", "fulllist"}]}]], "Input",
 CellChangeTimes->{{3.797115010074295*^9, 3.7971150305271*^9}, {
  3.797115081573735*^9, 3.797115083190425*^9}, {3.8002991615408597`*^9, 
  3.800299175382886*^9}},
 CellLabel->
  "In[397]:=",ExpressionUUID->"135c2de0-a302-4fb0-97b7-ac9eebd676d1"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Here", " ", "we", " ", "will", " ", "begin", " ", "by", " ", "grouping", 
   " ", "by", " ", "the", " ", "quantum", " ", "number", " ", "m", " ", 
   RowBox[{"first", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7971153683303223`*^9, 3.797115388512925*^9}, 
   3.797115422745434*^9},
 CellLabel->
  "In[398]:=",ExpressionUUID->"763fbe74-4976-4cae-9c07-f1c59a25aed3"],

Cell[BoxData[
 RowBox[{"mgroupstates", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Append", "[", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{
          "finalgen", "\[LeftDoubleBracket]", "#", 
           "\[RightDoubleBracket]"}]}], "]"}], "&"}], "/@", 
       RowBox[{"Position", "[", 
        RowBox[{"mtset", ",", "i"}], "]"}]}], "//", "Flatten"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Min", "[", "mtset", "]"}], ",", 
       RowBox[{"Max", "[", "mtset", "]"}], ",", 
       RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], "/.", 
   RowBox[{
    RowBox[{"{", "}"}], "\[Rule]", "Nothing"}]}]}]], "Input",
 CellChangeTimes->{{3.79058920438317*^9, 3.790589251253985*^9}, {
   3.790589294951455*^9, 3.7905893397865973`*^9}, {3.790589370918845*^9, 
   3.79058937153465*^9}, {3.79058942761334*^9, 3.790589468430331*^9}, 
   3.7905895255855103`*^9, {3.790589582575679*^9, 3.790589588101449*^9}, {
   3.790589708470257*^9, 3.790589715643564*^9}, {3.797115287565093*^9, 
   3.797115319169951*^9}},
 CellLabel->
  "In[399]:=",ExpressionUUID->"0781fcd4-0880-4059-a443-e90cdf0d84fb"],

Cell[BoxData[
 RowBox[{"mgfulllist", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Append", "[", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{
          "fulllist", "\[LeftDoubleBracket]", "#", 
           "\[RightDoubleBracket]"}]}], "]"}], "&"}], "/@", 
       RowBox[{"Position", "[", 
        RowBox[{"mtset", ",", "i"}], "]"}]}], "//", "Flatten"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Min", "[", "mtset", "]"}], ",", 
       RowBox[{"Max", "[", "mtset", "]"}], ",", 
       RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], "/.", 
   RowBox[{
    RowBox[{"{", "}"}], "\[Rule]", "Nothing"}]}]}]], "Input",
 CellChangeTimes->{{3.800299435947651*^9, 3.8002994505258603`*^9}},
 CellLabel->
  "In[400]:=",ExpressionUUID->"4d0690fe-a242-4c5e-bb00-16ae6c74f66e"],

Cell[BoxData[
 RowBox[{"rtset", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"rtotal", "[", 
       RowBox[{"mgfulllist", "\[LeftDoubleBracket]", 
        RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{"Length", "[", 
         RowBox[{
         "mgfulllist", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}],
          "]"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"Length", "[", "mgfulllist", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7971155607219353`*^9, 3.7971156998188553`*^9}, {
  3.8002995003008327`*^9, 3.8002995420874014`*^9}},
 CellLabel->
  "In[401]:=",ExpressionUUID->"d2a8b2fe-72bb-442b-9f73-e090929d6439"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Then", " ", "we", " ", "will", " ", "introduce", " ", "a", " ", "new", " ",
    "grading", " ", "via", " ", "the", " ", "quantum", " ", "number", " ", 
   RowBox[{"r", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.797115394430184*^9, 3.797115419999514*^9}, 
   3.821887377241614*^9},ExpressionUUID->"244e54c4-b604-49ac-80fb-\
32edf5e1628f"],

Cell[BoxData[
 RowBox[{"fullgrouping", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Append", "[", 
           RowBox[{
            RowBox[{"{", "}"}], ",", 
            RowBox[{"mgroupstates", "\[LeftDoubleBracket]", 
             RowBox[{"j", ",", "#"}], "\[RightDoubleBracket]"}]}], "]"}], 
          "&"}], "/@", 
         RowBox[{"Position", "[", 
          RowBox[{
           RowBox[{
           "rtset", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
           ",", "i"}], "]"}]}], "//", "Flatten"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Min", "[", 
          RowBox[{
          "rtset", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
          "]"}], ",", 
         RowBox[{"Max", "[", 
          RowBox[{
          "rtset", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
          "]"}], ",", 
         RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"Length", "[", "rtset", "]"}]}], "}"}]}], "]"}], "/.", 
   RowBox[{
    RowBox[{"{", "}"}], "\[Rule]", "Nothing"}]}]}]], "Input",
 CellChangeTimes->{{3.797115793293315*^9, 3.797115806077664*^9}, {
  3.79711590273372*^9, 3.797115905373073*^9}},
 CellLabel->
  "In[403]:=",ExpressionUUID->"73901c70-41b6-4397-bd96-ab5266571306"],

Cell[BoxData[
 RowBox[{"fulllistgrouping", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Append", "[", 
           RowBox[{
            RowBox[{"{", "}"}], ",", 
            RowBox[{"mgfulllist", "\[LeftDoubleBracket]", 
             RowBox[{"j", ",", "#"}], "\[RightDoubleBracket]"}]}], "]"}], 
          "&"}], "/@", 
         RowBox[{"Position", "[", 
          RowBox[{
           RowBox[{
           "rtset", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
           ",", "i"}], "]"}]}], "//", "Flatten"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Min", "[", 
          RowBox[{
          "rtset", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
          "]"}], ",", 
         RowBox[{"Max", "[", 
          RowBox[{
          "rtset", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
          "]"}], ",", 
         RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"Length", "[", "rtset", "]"}]}], "}"}]}], "]"}], "/.", 
   RowBox[{
    RowBox[{"{", "}"}], "\[Rule]", "Nothing"}]}]}]], "Input",
 CellChangeTimes->{{3.8002995657611856`*^9, 3.8002995819322605`*^9}},
 CellLabel->
  "In[404]:=",ExpressionUUID->"940bc0c1-903c-4a78-8b7b-bb51f5b1b730"],

Cell[BoxData[
 RowBox[{"fermlist", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"ftotal", "[", 
        RowBox[{"fulllistgrouping", "\[LeftDoubleBracket]", 
         RowBox[{"i", ",", "j", ",", "1"}], "\[RightDoubleBracket]"}], "]"}]],
       ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{"Length", "[", 
         RowBox[{
         "fulllistgrouping", "\[LeftDoubleBracket]", "i", 
          "\[RightDoubleBracket]"}], "]"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"Length", "[", "fulllistgrouping", "]"}]}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.814856486444456*^9, 3.814856525949546*^9}, {
  3.81485656956009*^9, 3.814856634642448*^9}, {3.814856733993683*^9, 
  3.8148567392478027`*^9}, {3.814857036527666*^9, 3.8148570544374847`*^9}, {
  3.814858133642639*^9, 3.814858147946027*^9}},
 CellLabel->
  "In[405]:=",ExpressionUUID->"6c8a121f-3cab-499a-b788-8fb695ee526e"]
}, Closed]],

Cell[CellGroupData[{

Cell["Complicated Quantum Grouping", "Subsection",
 CellChangeTimes->{{3.797225244510901*^9, 
  3.79722525040798*^9}},ExpressionUUID->"6d307f9b-cb5b-4103-8f5c-\
65a7602c106f"],

Cell[BoxData[
 RowBox[{"mlbl", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
         "finalgen", "\[LeftDoubleBracket]", "#", "\[RightDoubleBracket]"}], 
         "&"}], "/@", 
        RowBox[{"Flatten", "[", 
         RowBox[{"Position", "[", 
          RowBox[{"mtset", ",", "i"}], "]"}], "]"}]}], "\[Equal]", 
       RowBox[{"{", "}"}]}], ",", "Nothing", ",", "i"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"Min", "[", "mtset", "]"}], ",", 
      RowBox[{"Max", "[", "mtset", "]"}], ",", 
      RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7972256045099907`*^9, 3.797225620926392*^9}},
 CellLabel->
  "In[406]:=",ExpressionUUID->"8ccf9b09-7bbf-480d-96a5-ab57330f82fb"],

Cell[BoxData[
 RowBox[{"ttt", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Append", "[", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
            "finalgen", "\[LeftDoubleBracket]", "#", 
             "\[RightDoubleBracket]"}], ",", "i"}], "}"}]}], "]"}], "&"}], "/@", 
       RowBox[{"Position", "[", 
        RowBox[{"mtset", ",", "i"}], "]"}]}], "//", "Flatten"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Min", "[", "mtset", "]"}], ",", 
       RowBox[{"Max", "[", "mtset", "]"}], ",", 
       RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], "/.", 
   RowBox[{
    RowBox[{"{", "}"}], "\[Rule]", "Nothing"}]}]}]], "Input",
 CellChangeTimes->{{3.797225685206895*^9, 3.797225695117852*^9}},
 CellLabel->
  "In[407]:=",ExpressionUUID->"66810b67-07a1-45f3-a037-90632db59db7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Append", "[", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"mgroupstates", "\[LeftDoubleBracket]", 
              RowBox[{"j", ",", "#"}], "\[RightDoubleBracket]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
               "mlbl", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}],
                ",", "i"}], "}"}]}], "}"}]}], "]"}], "&"}], "/@", 
        RowBox[{"Flatten", "[", 
         RowBox[{"Position", "[", 
          RowBox[{
           RowBox[{
           "rtset", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
           ",", "i"}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Min", "[", 
          RowBox[{
          "rtset", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
          "]"}], ",", 
         RowBox[{"Max", "[", 
          RowBox[{
          "rtset", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
          "]"}], ",", 
         RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"Length", "[", "rtset", "]"}]}], "}"}]}], "]"}], "/.", 
   RowBox[{
    RowBox[{"{", "}"}], "\[Rule]", "Nothing"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"y1", "=", "%"}]}], "Input",
 CellChangeTimes->{{3.797225959072076*^9, 3.797226050755391*^9}, 
   3.7972260811979628`*^9},
 CellLabel->
  "In[408]:=",ExpressionUUID->"0d28ed41-6fb3-4127-be4f-0f685b6b9ea7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"flt1", "[", "x_", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"uuu", "=", "x"}], ",", "k", ",", "l", ",", "j", ",", "i"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"l", "=", "1"}], ",", 
       RowBox[{"l", "<", 
        RowBox[{
         RowBox[{"Length", "[", "uuu", "]"}], "+", "1"}]}], ",", 
       RowBox[{"l", "++"}], ",", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"k", "=", "1"}], ",", 
         RowBox[{"k", "<", 
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{
            "uuu", "\[LeftDoubleBracket]", "l", "\[RightDoubleBracket]"}], 
            "]"}], "+", "1"}]}], ",", 
         RowBox[{"k", "++"}], ",", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", "1"}], ",", 
           RowBox[{"j", "<", 
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"uuu", "\[LeftDoubleBracket]", 
               RowBox[{"l", ",", "k"}], "\[RightDoubleBracket]"}], "]"}], "+",
              "1"}]}], ",", 
           RowBox[{"j", "++"}], ",", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"i", "=", "1"}], ",", 
             RowBox[{
              RowBox[{"Length", "[", 
               RowBox[{"uuu", "\[LeftDoubleBracket]", 
                RowBox[{"l", ",", "k", ",", "j"}], "\[RightDoubleBracket]"}], 
               "]"}], "==", "1"}], ",", 
             RowBox[{"i", "++"}], ",", 
             RowBox[{
              RowBox[{"uuu", "\[LeftDoubleBracket]", 
               RowBox[{"l", ",", "k", ",", "j"}], "\[RightDoubleBracket]"}], 
              "=", 
              RowBox[{"Flatten", "[", 
               RowBox[{
                RowBox[{"uuu", "\[LeftDoubleBracket]", 
                 RowBox[{"l", ",", "k", ",", "j"}], "\[RightDoubleBracket]"}],
                 ",", "1"}], "]"}]}]}], "]"}]}], "]"}]}], "]"}]}], "]"}], ";",
      "\[IndentingNewLine]", "uuu"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellLabel->
  "In[410]:=",ExpressionUUID->"30c36f0f-d385-4c74-a8c1-889c53e886ae"],

Cell[BoxData[
 RowBox[{"ioi", "=", 
  RowBox[{"flt1", "[", "y1", "]"}]}]], "Input",
 CellChangeTimes->{{3.797226149450376*^9, 3.7972261526775017`*^9}, {
  3.797226208208293*^9, 3.797226209221246*^9}},
 CellLabel->
  "In[411]:=",ExpressionUUID->"7ea97564-90b3-47cd-9220-7ef83d91e8b5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"nothinger", "[", 
    RowBox[{"x_", ",", "right___"}], "]"}], ":=", "Nothing"}], ";"}]], "Input",
 CellChangeTimes->{{3.8019420934595013`*^9, 3.801942144223059*^9}},
 CellLabel->
  "In[412]:=",ExpressionUUID->"d06f8950-b0f9-4460-b07d-ae7a5bd209ca"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ioi", "/.", 
   RowBox[{"Nl", "\[Rule]", "nothinger"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"DeleteDuplicates", "[", 
       RowBox[{"%", "\[LeftDoubleBracket]", 
        RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"%", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
         "]"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"Length", "[", "%", "]"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"%", "\[LeftDoubleBracket]", 
         RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], ",", "2"}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"%", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
         "]"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"Length", "[", "%", "]"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"fcollectioncoloured", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"k", "\[Equal]", "1"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{
            RowBox[{"%", "\[LeftDoubleBracket]", 
             RowBox[{"i", ",", "j", ",", "k"}], "\[RightDoubleBracket]"}], 
            ",", "Red"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{
            RowBox[{"%", "\[LeftDoubleBracket]", 
             RowBox[{"i", ",", "j", ",", "k"}], "\[RightDoubleBracket]"}], 
            ",", "Blue"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"%", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
         "]"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"Length", "[", "%", "]"}]}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.801942118133629*^9, 3.8019421732732086`*^9}, {
  3.8019422041175857`*^9, 3.801942427482236*^9}, {3.80194253647866*^9, 
  3.8019427290622573`*^9}, {3.8019427820221815`*^9, 3.801942790113377*^9}, {
  3.801942824451436*^9, 3.801942983953147*^9}},
 CellLabel->
  "In[413]:=",ExpressionUUID->"a9435eb8-f263-4ec5-b292-73714fda30f9"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Pre-Processing", "Section",
 CellChangeTimes->{{3.814683814850765*^9, 
  3.814683819394533*^9}},ExpressionUUID->"2be26a4a-090a-4154-b02e-\
ecb21b0e34a0"],

Cell["\<\
In this section we set up certain calculational parameters to ease the \
character calculation later on. This is especially important if the faster \
calculation (fcal) option has been ticked in the settings.\
\>", "Text",
 CellChangeTimes->{{3.8170121283902493`*^9, 3.817012210521497*^9}, 
   3.821963996766212*^9},ExpressionUUID->"f98e9898-9a13-4347-a8dd-\
9ee0cef0d9f1"],

Cell[BoxData[
 RowBox[{"mparam", "=", 
  RowBox[{"mtset", "//", "Union"}]}]], "Input",
 CellChangeTimes->{{3.814684066443426*^9, 3.814684085009622*^9}, {
   3.814685710253924*^9, 3.814685711267878*^9}, 3.8147666141458597`*^9},
 CellLabel->
  "In[417]:=",ExpressionUUID->"93deffdf-ea87-4231-aeab-f9bdefe94ef1"],

Cell[BoxData[
 RowBox[{"modstart", "=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"IntegerQ", "[", "lev", "]"}], "||", 
      RowBox[{"MemberQ", "[", 
       RowBox[{"mparam", ",", "0"}], "]"}]}], ")"}], ",", 
    RowBox[{
     RowBox[{"Length", "[", 
      RowBox[{"Select", "[", 
       RowBox[{"mparam", ",", 
        RowBox[{
         RowBox[{"#", ">", "0"}], "&"}]}], "]"}], "]"}], "+", "1"}], ",", 
    RowBox[{"Length", "[", 
     RowBox[{"Select", "[", 
      RowBox[{"mparam", ",", 
       RowBox[{
        RowBox[{"#", ">", "0"}], "&"}]}], "]"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.815110717517992*^9, 3.815110775171461*^9}, {
  3.815110831985765*^9, 3.815110852017212*^9}, {3.815110923201109*^9, 
  3.815110941342166*^9}},
 CellLabel->
  "In[418]:=",ExpressionUUID->"86b09201-92fd-4502-9f51-f02151bd8c6a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sfullgrouping", "=", 
   RowBox[{"Take", "[", 
    RowBox[{"fullgrouping", ",", 
     RowBox[{"-", "modstart"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sfulllistgrouping", "=", 
   RowBox[{"Take", "[", 
    RowBox[{"fulllistgrouping", ",", 
     RowBox[{"-", "modstart"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sfcollectioncoloured", "=", 
   RowBox[{"Take", "[", 
    RowBox[{"fcollectioncoloured", ",", 
     RowBox[{"-", "modstart"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"sfermlist", "=", 
  RowBox[{"Take", "[", 
   RowBox[{"fermlist", ",", 
    RowBox[{"-", "modstart"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8147703124281588`*^9, 3.814770331402913*^9}, {
  3.814770427541905*^9, 3.814770478957601*^9}, {3.814770719606381*^9, 
  3.814770789483638*^9}, {3.8147708631447763`*^9, 3.8147708715758953`*^9}, {
  3.814771018277608*^9, 3.81477102083654*^9}, {3.8148571140447903`*^9, 
  3.81485712501959*^9}, {3.815110180286714*^9, 3.8151102090288687`*^9}, {
  3.815110862682755*^9, 3.815110864096424*^9}, {3.815110966967531*^9, 
  3.8151109723115177`*^9}, {3.815111449417776*^9, 3.8151114821282597`*^9}, {
  3.8151120529760237`*^9, 3.81511205590347*^9}, {3.8151131273049383`*^9, 
  3.815113134750188*^9}},
 CellLabel->
  "In[419]:=",ExpressionUUID->"e1ae2521-25df-4d0b-a8b7-d241ee4e3d7f"]
}, Closed]],

Cell[CellGroupData[{

Cell["Calculating the Physical States", "Section",
 CellChangeTimes->{{3.797123151860656*^9, 3.7971231598118134`*^9}, {
  3.80036349643441*^9, 3.8003634997068095`*^9}, {3.80036361233599*^9, 
  3.8003636151381354`*^9}},ExpressionUUID->"9b1f06b8-5821-4d0f-87cd-\
87488f04879a"],

Cell["\<\
In this section we give two separate calculations for the vacuum character of \
the VOA. The first gives a more refined character with 3 fugacities, while \
the second only 2 fugacities (their content is elaborated upon in the \
individual sections). It is important to note that the character is \
calculated on a level-by-level basis which has been set in the settings tab.\
\>", "Text",
 CellChangeTimes->{{3.8170122271702557`*^9, 3.817012292520432*^9}, {
  3.817012328295697*^9, 3.817012434803947*^9}, {3.821964068036126*^9, 
  3.82196406856446*^9}},ExpressionUUID->"759d63bc-f0ad-4642-8f5d-\
549fe10af33a"],

Cell[CellGroupData[{

Cell["R-Filtration Level-by-Level Character Calculator", "Subsection",
 CellChangeTimes->{{3.800363595901763*^9, 3.8003636064923687`*^9}, {
  3.8014647975845737`*^9, 3.8014648053433995`*^9}, {3.8014674105240445`*^9, 
  3.8014674164230113`*^9}},ExpressionUUID->"71b3e27b-9312-4a15-9803-\
aa1e96482599"],

Cell["\<\
In this calculation the character comprises of 3 separate fugacities z, y and \
v. These correspond to gl(1) (osp(2|2)), R-filtration and gl(1) (outer \
automorphism) respectively. The fugacity corresponding to the sl(2) of \
osp(2|2) is neglected here since we are at a specific level in its expansion. \
 Note that due to this extra refinement this method of calculation of the \
character takes longer than the subsequent section.\
\>", "Text",
 CellChangeTimes->{{3.8170124656272306`*^9, 3.817012497953347*^9}, {
  3.8170126305902023`*^9, 3.817012665180109*^9}, {3.8170128877256727`*^9, 
  3.817012941042856*^9}, {3.821876845493395*^9, 3.821876848194268*^9}, {
  3.821876921588385*^9, 3.8218769653926163`*^9}, {3.821877211882989*^9, 
  3.8218772296845846`*^9}, {3.8218827038079166`*^9, 3.8218827859207945`*^9}, {
  3.821882818870654*^9, 3.8218828228849154`*^9}, {3.821883000467984*^9, 
  3.8218830549580493`*^9}},ExpressionUUID->"9e2afff6-0dfe-4ef2-8cbf-\
dd132c7c9b3c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RedRemover", "[", 
   RowBox[{"g_", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"Module", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"y", "=", "g"}], ",", "char", ",", "dta", ",", "dta1", ",", 
      "sts", ",", "sts1", ",", "sts2", ",", "sm", ",", "css", ",", "smple", 
      ",", "sml", ",", "sml1", ",", "sml2", ",", "sml3", ",", "sml4"}], "}"}],
     ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"dta", "=", 
      RowBox[{
       RowBox[{"DeleteCases", "[", 
        RowBox[{
         RowBox[{"y", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", "0"}], "]"}], "//", 
       "ExpandAll"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"dta1", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"Fsort", "[", 
         RowBox[{"#", ",", "z"}], "]"}], "&"}], "/@", "dta"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"sts", "=", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", 
             RowBox[{"dta1", "[", 
              RowBox[{"[", "\[Mu]", "]"}], "]"}], "]"}], "===", "Plus"}], ",", 
           RowBox[{"List", "@@", 
            RowBox[{"dta1", "[", 
             RowBox[{"[", "\[Mu]", "]"}], "]"}]}], ",", 
           RowBox[{"dta1", "[", 
            RowBox[{"[", "\[Mu]", "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Mu]", ",", 
           RowBox[{"Length", "[", "dta1", "]"}]}], "}"}]}], "]"}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"sts1", "=", 
      RowBox[{"DeleteCases", "[", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Head", "[", 
               RowBox[{"sts", "[", 
                RowBox[{"[", "iii", "]"}], "]"}], "]"}], "===", "Times"}], 
             ",", 
             RowBox[{"List", "@@", 
              RowBox[{"sts", "[", 
               RowBox[{"[", "iii", "]"}], "]"}]}], ",", 
             RowBox[{"sts", "[", 
              RowBox[{"[", "iii", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"iii", ",", 
             RowBox[{"Length", "[", "sts", "]"}]}], "}"}]}], "]"}], "]"}], 
        ",", "_Integer"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"sts2", "=", 
      RowBox[{"DeleteDuplicates", "[", "sts1", "]"}]}], ";", 
     "\[IndentingNewLine]", "sts2"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8014828990843554`*^9, 3.8014829628445587`*^9}, {
  3.801483044710611*^9, 3.801483044816328*^9}},
 CellLabel->
  "In[423]:=",ExpressionUUID->"bec1c757-2861-483d-be91-a60b03e56e6e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rcounter", "[", "g_", "]"}], ":=", 
  RowBox[{"Module", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"y", "=", "g"}], ",", "r1", ",", "r2", ",", "r3"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"r1", "=", 
      RowBox[{"y", "/.", 
       RowBox[{"Nl", "\[Rule]", "Times"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"r2", "=", 
      RowBox[{"r1", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"bi", "\[Rule]", "bb1"}], ",", 
         RowBox[{"ci", "\[Rule]", "cc1"}], ",", 
         RowBox[{"be", "\[Rule]", "\[Beta]\[Beta]1"}], ",", 
         RowBox[{"ga", "\[Rule]", "\[Gamma]\[Gamma]1"}]}], "}"}]}]}], ";", 
     RowBox[{"(*", "CNH", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"r3", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"rfiltotal", "[", "#", "]"}], "&"}], "/@", "r2"}]}], ";", 
     "\[IndentingNewLine]", "r3"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.8014834320080547`*^9, 3.801483474257329*^9}, {
   3.801483552094946*^9, 3.8014835717101803`*^9}, {3.8014836204527893`*^9, 
   3.8014836472768097`*^9}, {3.801483679830553*^9, 3.8014837369558516`*^9}, 
   3.8019157874919786`*^9, {3.815112966301744*^9, 3.815112969779311*^9}, {
   3.817034181578088*^9, 3.817034192742917*^9}},
 CellLabel->
  "In[424]:=",ExpressionUUID->"05abeb7b-77fa-4c5b-88ef-c1688e61a11f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rlistcreator", "[", 
   RowBox[{"n_", ",", "list_"}], "]"}], ":=", 
  RowBox[{"Module", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"y", "=", "list"}], ",", 
      RowBox[{"strt", "=", 
       RowBox[{"{", "}"}]}], ",", "i"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", 
        RowBox[{"Min", "[", "y", "]"}]}], ",", 
       RowBox[{"i", "<", 
        RowBox[{"n", "+", "1"}]}], ",", 
       RowBox[{"i", "++"}], ",", 
       RowBox[{"strt", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"strt", ",", 
          RowBox[{"Position", "[", 
           RowBox[{"y", ",", "i"}], "]"}]}], "]"}]}]}], "]"}], ";", 
     "\[IndentingNewLine]", "strt"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8014838199008365`*^9, 3.8014839629162407`*^9}, {
   3.801484029515773*^9, 3.801484071225132*^9}, {3.801484140422743*^9, 
   3.801484140812701*^9}, 3.801484178002108*^9, {3.801484217957634*^9, 
   3.801484238195707*^9}, {3.8014843737196245`*^9, 3.801484376109753*^9}},
 CellLabel->
  "In[425]:=",ExpressionUUID->"f8e6fb9a-4497-420b-b9f5-d718090b4117"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RSingleCharCalculator", "[", 
   RowBox[{"g_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Module", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"y", "=", "g"}], ",", "w", ",", "wrk", ",", "char", ",", "sm", 
      ",", "bsm", ",", "aftope", ",", "sml", ",", "sml1", ",", "sml2", ",", 
      "css", ",", "smple"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"wrk", "=", 
      RowBox[{"Extract", "[", 
       RowBox[{"y", ",", 
        RowBox[{"rlistcreator", "[", 
         RowBox[{"n", ",", 
          RowBox[{"rcounter", "[", "y", "]"}]}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"sm", "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Alpha]", "[", "jj", "]"}], 
         RowBox[{
         "wrk", "\[LeftDoubleBracket]", "jj", "\[RightDoubleBracket]"}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"jj", ",", 
          RowBox[{"Length", "[", "wrk", "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"bsm", "=", 
      RowBox[{"bosonize", "[", 
       RowBox[{"sm", ",", "z"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"aftope", "=", 
      RowBox[{
       RowBox[{"res", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"scr", "[", 
          RowBox[{"0", ",", "x"}], "]"}], ",", "bsm"}], "]"}], "+", 
       "arbitrary"}]}], 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"don", "'"}], "t", " ", "forget", " ", "to", " ", "check", " ",
        "the", " ", "cocycle", " ", "factors", " ", "if", " ", "stuff", " ", 
       "breaks"}], "*)"}], ";", "\[IndentingNewLine]", 
     RowBox[{"sml", "=", 
      RowBox[{"List", "@@", "aftope"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"sml1", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"List", "@@", "#"}], "&"}], "/@", "sml"}], "//", 
       "Flatten"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"sml2", "=", 
      RowBox[{"Select", "[", 
       RowBox[{"sml1", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", "#", "]"}], "===", "Nl"}], "||", 
           RowBox[{
            RowBox[{"Head", "[", "#", "]"}], "===", "vp"}]}], ")"}], "&"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"css", "=", 
      RowBox[{"DeleteDuplicates", "[", "sml2", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"smple", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{"aftope", ",", "#"}], "]"}], "&"}], "/@", "css"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"char", "=", 
      RowBox[{
       RowBox[{"Length", "[", "wrk", "]"}], "-", 
       RowBox[{"MatrixRank", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{
              "smple", "\[LeftDoubleBracket]", "ll", 
               "\[RightDoubleBracket]"}], ",", 
              RowBox[{"\[Alpha]", "[", "kk", "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"kk", ",", 
              RowBox[{"Length", "[", "wrk", "]"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"ll", ",", 
            RowBox[{"Length", "[", "css", "]"}]}], "}"}]}], "]"}], "]"}]}]}], 
     ";", "\[IndentingNewLine]", "char"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.800363657530053*^9, 3.800363871176147*^9}, {
   3.800363984391412*^9, 3.80036406179634*^9}, {3.8003640935084224`*^9, 
   3.8003641705417852`*^9}, {3.800369785677356*^9, 3.8003697870891542`*^9}, {
   3.8006635132591777`*^9, 3.8006635184040923`*^9}, {3.8006636973532867`*^9, 
   3.8006637414926004`*^9}, {3.800663924566421*^9, 3.800663944532692*^9}, {
   3.800664090822212*^9, 3.800664107602478*^9}, {3.8006643188927565`*^9, 
   3.800664420410616*^9}, {3.800664651939963*^9, 3.800664660730036*^9}, {
   3.8006647140738544`*^9, 3.8006647261072817`*^9}, 3.800664775123621*^9, {
   3.80066484602512*^9, 3.800664857395813*^9}, {3.8006649399701676`*^9, 
   3.8006649562926555`*^9}, {3.8006650020970573`*^9, 3.800665007650749*^9}, {
   3.8006650655000296`*^9, 3.800665085581995*^9}, {3.8006652397350965`*^9, 
   3.800665278888715*^9}, {3.800665408294259*^9, 3.80066541626651*^9}, {
   3.800665491954259*^9, 3.8006655045556755`*^9}, {3.8006656200308876`*^9, 
   3.8006656427443466`*^9}, {3.800665689133172*^9, 3.8006657299518657`*^9}, {
   3.801464773896202*^9, 3.8014647750361676`*^9}, 3.8014648178804946`*^9, {
   3.8014657117927914`*^9, 3.8014657472223644`*^9}, {3.8014661951407623`*^9, 
   3.801466198029559*^9}, {3.8014796602481*^9, 3.8014796729118533`*^9}, {
   3.8014797625534754`*^9, 3.801479762672158*^9}, {3.801479821129386*^9, 
   3.8014798221750975`*^9}, {3.801479855671338*^9, 3.801479890709959*^9}, {
   3.801479930730323*^9, 3.8014799473989005`*^9}, {3.801479982638994*^9, 
   3.8014800298930807`*^9}, {3.8014800675876236`*^9, 
   3.8014801414932213`*^9}, {3.8014813471836805`*^9, 3.801481381909562*^9}, {
   3.801481489327183*^9, 3.8014815453410435`*^9}, {3.80148158277637*^9, 
   3.801481621763446*^9}, {3.801481678998092*^9, 3.8014816794563885`*^9}, {
   3.801481715409226*^9, 3.8014817388885713`*^9}, {3.8014818382384253`*^9, 
   3.8014818390587606`*^9}, {3.8014819295959*^9, 3.801481950118892*^9}, {
   3.801481996486758*^9, 3.801482011375061*^9}, {3.8014820475623674`*^9, 
   3.8014820647976093`*^9}, {3.8014821866406326`*^9, 
   3.8014822082412434`*^9}, {3.801482303640594*^9, 3.8014823064721403`*^9}, {
   3.801482695465865*^9, 3.8014827186015363`*^9}, {3.8014828423622446`*^9, 
   3.8014828758121333`*^9}, {3.801482982703247*^9, 3.8014830035583825`*^9}, {
   3.801484393433087*^9, 3.8014844703805394`*^9}, {3.801484527323303*^9, 
   3.801484550748885*^9}, {3.8014846286462946`*^9, 3.801484674563942*^9}, {
   3.8014847590224037`*^9, 3.801484837458884*^9}, {3.8014849469665833`*^9, 
   3.80148495120529*^9}, {3.801484985709858*^9, 3.8014850172139177`*^9}, {
   3.8014850656059713`*^9, 3.8014850721460447`*^9}, {3.8019158760809383`*^9, 
   3.801915925021043*^9}, {3.8019159628412685`*^9, 3.801915977626867*^9}, {
   3.8151128464653807`*^9, 3.815112854055111*^9}, {3.8218874188168983`*^9, 
   3.82188741983972*^9}, 
   3.821950469630087*^9},ExpressionUUID->"af15bc0f-99fa-40e1-a781-\
4200fb80d29e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"redsubtractor", "[", 
   RowBox[{"list_", ",", "flist_", ",", "ii_", ",", "jj_"}], "]"}], ":=", 
  RowBox[{"Module", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"y", "=", "list"}], ",", "i", ",", "j", ",", 
      RowBox[{"res", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{
           "list", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           ",", "Bold"}], "]"}], "[", 
         RowBox[{"Append", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"fcal", "===", 
               CheckboxBox[False]}], ",", "fcollectioncoloured", ",", 
              "sfcollectioncoloured"}], "]"}], "\[LeftDoubleBracket]", 
            RowBox[{"ii", ",", "jj"}], "\[RightDoubleBracket]"}], ",", 
           RowBox[{
            RowBox[{"NumericalSort", "[", 
             RowBox[{"DeleteDuplicates", "[", 
              RowBox[{"rcounter", "[", 
               RowBox[{"flist", "\[LeftDoubleBracket]", 
                RowBox[{"ii", ",", "jj"}], "\[RightDoubleBracket]"}], "]"}], 
              "]"}], "]"}], "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}]}], "]"}], "]"}], "}"}]}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "<", 
        RowBox[{"Length", "[", "y", "]"}]}], ",", 
       RowBox[{"i", "++"}], ",", 
       RowBox[{"res", "=", 
        RowBox[{"Append", "[", 
         RowBox[{"res", ",", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"y", "\[LeftDoubleBracket]", 
               RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], "-", 
              RowBox[{
              "y", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
             ",", "Bold"}], "]"}], "[", 
           RowBox[{"Append", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"fcal", "===", 
                 CheckboxBox[False]}], ",", "fcollectioncoloured", ",", 
                "sfcollectioncoloured"}], "]"}], "\[LeftDoubleBracket]", 
              RowBox[{"ii", ",", "jj"}], "\[RightDoubleBracket]"}], ",", 
             RowBox[{
              RowBox[{"NumericalSort", "[", 
               RowBox[{"DeleteDuplicates", "[", 
                RowBox[{"rcounter", "[", 
                 RowBox[{"flist", "\[LeftDoubleBracket]", 
                  RowBox[{"ii", ",", "jj"}], "\[RightDoubleBracket]"}], "]"}],
                 "]"}], "]"}], "\[LeftDoubleBracket]", 
              RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}]}], "]"}], 
           "]"}]}], "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", "res"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.8019353414346046`*^9, 3.8019353949108424`*^9}, {
   3.8019363734134417`*^9, 3.801936438576553*^9}, {3.8019365016978025`*^9, 
   3.801936512919733*^9}, {3.8019365432674513`*^9, 3.8019365836407967`*^9}, {
   3.801936850037933*^9, 3.801936850332158*^9}, {3.8019368862022257`*^9, 
   3.801936896487166*^9}, {3.8019370183543887`*^9, 3.8019370208892527`*^9}, {
   3.8019372593366947`*^9, 3.801937271199567*^9}, {3.801937455477779*^9, 
   3.801937477587243*^9}, {3.801937652276842*^9, 3.8019376890387545`*^9}, {
   3.8019377316025653`*^9, 3.801937735904771*^9}, 3.8019381368450766`*^9, {
   3.801938264926977*^9, 3.8019382685689173`*^9}, {3.801943228910251*^9, 
   3.8019432626904554`*^9}, {3.815112865415036*^9, 3.815112904293497*^9}},
 CellLabel->
  "In[427]:=",ExpressionUUID->"77266dc1-1a6f-4288-849a-2922c74d19a3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RFullCharCalculator", "[", "x_", "]"}], ":=", 
  RowBox[{"Module", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"y", "=", "x"}], ",", "chart", ",", "chartable"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"chart", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"MemberQ", "[", 
               RowBox[{
                RowBox[{"rcounter", "[", 
                 RowBox[{"y", "\[LeftDoubleBracket]", 
                  RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "]"}], 
                ",", "k"}], "]"}], ",", 
              RowBox[{"RSingleCharCalculator", "[", 
               RowBox[{
                RowBox[{"RedRemover", "[", 
                 RowBox[{"y", ",", "i", ",", "j"}], "]"}], ",", "k"}], "]"}], 
              ",", "Nothing"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{"Min", "[", 
               RowBox[{"rcounter", "[", 
                RowBox[{"y", "\[LeftDoubleBracket]", 
                 RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "]"}], 
               "]"}], ",", 
              RowBox[{"Max", "[", 
               RowBox[{"rcounter", "[", 
                RowBox[{"y", "\[LeftDoubleBracket]", 
                 RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "]"}], 
               "]"}], ",", 
              FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"Length", "[", 
             RowBox[{
             "y", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
             "]"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "y", "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"chartable", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"redsubtractor", "[", 
           RowBox[{
            RowBox[{"chart", "\[LeftDoubleBracket]", 
             RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], ",", "y", 
            ",", "i", ",", "j"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"Length", "[", 
             RowBox[{
             "chart", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
             "]"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "chart", "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "chartable"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8003698437310886`*^9, 3.800369848105069*^9}, {
   3.8014648259549713`*^9, 3.8014648281027484`*^9}, {3.8014856442450514`*^9, 
   3.8014857155532694`*^9}, 3.8014858092374525`*^9, {3.801485845935791*^9, 
   3.8014858558544226`*^9}, {3.8014859445358105`*^9, 
   3.8014859653264294`*^9}, {3.8014877115937805`*^9, 
   3.8014878647999916`*^9}, {3.801934971102723*^9, 3.8019349817487698`*^9}, {
   3.8019352514602194`*^9, 3.801935285365679*^9}, {3.8019353207154408`*^9, 
   3.8019353232114153`*^9}, {3.8019361679051065`*^9, 3.801936193942087*^9}, {
   3.8019362245955715`*^9, 3.801936226620745*^9}, {3.801936344702427*^9, 
   3.80193634859618*^9}, {3.801936427010006*^9, 3.801936429275138*^9}, 
   3.8019368380274963`*^9, {3.8019369113227367`*^9, 3.8019369204242983`*^9}, {
   3.801937137139579*^9, 3.8019371618625064`*^9}, {3.801937196992031*^9, 
   3.8019371973670416`*^9}, {3.801992001697423*^9, 3.80199200360983*^9}, {
   3.801992308144786*^9, 3.801992355486127*^9}, {3.8019924566171713`*^9, 
   3.80199246775499*^9}, {3.8019925970155387`*^9, 3.801992610030354*^9}},
 CellLabel->
  "In[428]:=",ExpressionUUID->"01c3c6ad-1707-416c-9f4b-4d2252b79813"],

Cell[BoxData[
 RowBox[{"rcharacter", "=", 
  RowBox[{"Quiet", "[", 
   RowBox[{
    RowBox[{"RFullCharCalculator", "[", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"fcal", "===", 
        CheckboxBox[False]}], ",", "fullgrouping", ",", "sfullgrouping"}], 
      "]"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"MatrixRank", "[", 
       RowBox[{"{", "}"}], "]"}], "\[Rule]", "0"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8003644542366705`*^9, 3.800364488505987*^9}, {
   3.8003645248633957`*^9, 3.800364532717179*^9}, {3.8003646009013567`*^9, 
   3.800364621980344*^9}, {3.8003677379864235`*^9, 3.800367760027877*^9}, {
   3.800368804731866*^9, 3.8003688075814314`*^9}, 3.801464834293754*^9, {
   3.8014669995384645`*^9, 3.8014670071599336`*^9}, {3.801468463793726*^9, 
   3.801468467901903*^9}, {3.801488541367198*^9, 3.801488542920103*^9}, {
   3.80191624832052*^9, 3.8019162491528006`*^9}, {3.801941679357847*^9, 
   3.80194168361666*^9}, 3.8019417493143797`*^9, 3.8019440469423714`*^9, {
   3.8019447986645164`*^9, 3.801944822123782*^9}, {3.815112881730547*^9, 
   3.815112899373104*^9}, {3.8207617675536537`*^9, 3.82076176911652*^9}, 
   3.820762059605517*^9},ExpressionUUID->"a5a81d73-5bb4-40cf-91f1-\
3dca36869bd9"],

Cell["\<\
The bold number is the degeneracy; inside the square brackets are the quantum \
numbers: red is for m (gl(1) in osp(2|2)), while blue is for r (outer \
automorphism) and black is for R (R-filtration).\
\>", "Text",
 CellChangeTimes->{{3.801917426301194*^9, 3.8019175186351423`*^9}, {
   3.814859728442419*^9, 3.81485976771483*^9}, 3.817013787439929*^9, 
   3.821883238383274*^9},ExpressionUUID->"edd641b4-db9e-4834-8296-\
f6e9a4c74fbe"],

Cell[BoxData[
 RowBox[{"rfcharacter", "=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"fcal", "===", 
     CheckboxBox[False]}], ",", 
    RowBox[{"Quiet", "[", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"fermlist", "\[LeftDoubleBracket]", 
         RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "*", " ", 
        RowBox[{
         RowBox[{"Head", "[", 
          RowBox[{"rcharacter", "\[LeftDoubleBracket]", 
           RowBox[{"i", ",", "j", ",", "k"}], "\[RightDoubleBracket]"}], 
          "]"}], "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], " ", 
        SuperscriptBox["z", 
         RowBox[{"rcharacter", "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "j", ",", "k", ",", "1", ",", "1", ",", "1"}], 
          "\[RightDoubleBracket]"}]], 
        SuperscriptBox["y", 
         RowBox[{"rcharacter", "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "j", ",", "k", ",", "1", ",", "3"}], 
          "\[RightDoubleBracket]"}]], 
        SuperscriptBox["v", 
         RowBox[{"rcharacter", "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "j", ",", "k", ",", "1", ",", "2", ",", "1"}], 
          "\[RightDoubleBracket]"}]]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Length", "[", "rcharacter", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"Length", "[", 
          RowBox[{
          "rcharacter", "\[LeftDoubleBracket]", "i", 
           "\[RightDoubleBracket]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"rcharacter", "\[LeftDoubleBracket]", 
           RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "]"}]}], 
        "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"Quiet", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"sfermlist", "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "*", 
         RowBox[{
          RowBox[{"Head", "[", 
           RowBox[{"rcharacter", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j", ",", "k"}], "\[RightDoubleBracket]"}], 
           "]"}], "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], " ", 
         SuperscriptBox["z", 
          RowBox[{"rcharacter", "\[LeftDoubleBracket]", 
           RowBox[{"i", ",", "j", ",", "k", ",", "1", ",", "1", ",", "1"}], 
           "\[RightDoubleBracket]"}]], 
         SuperscriptBox["y", 
          RowBox[{"rcharacter", "\[LeftDoubleBracket]", 
           RowBox[{"i", ",", "j", ",", "k", ",", "1", ",", "3"}], 
           "\[RightDoubleBracket]"}]], 
         SuperscriptBox["v", 
          RowBox[{"rcharacter", "\[LeftDoubleBracket]", 
           RowBox[{"i", ",", "j", ",", "k", ",", "1", ",", "2", ",", "1"}], 
           "\[RightDoubleBracket]"}]]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "rcharacter", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"Length", "[", 
           RowBox[{
           "rcharacter", "\[LeftDoubleBracket]", "i", 
            "\[RightDoubleBracket]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"rcharacter", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "]"}]}], 
         "}"}]}], "]"}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"sfermlist", "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "*", 
         RowBox[{
          RowBox[{"Head", "[", 
           RowBox[{"rcharacter", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j", ",", "k"}], "\[RightDoubleBracket]"}], 
           "]"}], "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], " ", 
         SuperscriptBox["z", 
          RowBox[{"-", 
           RowBox[{"rcharacter", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j", ",", "k", ",", "1", ",", "1", ",", "1"}], 
            "\[RightDoubleBracket]"}]}]], 
         SuperscriptBox["y", 
          RowBox[{"rcharacter", "\[LeftDoubleBracket]", 
           RowBox[{"i", ",", "j", ",", "k", ",", "1", ",", "3"}], 
           "\[RightDoubleBracket]"}]], 
         SuperscriptBox["v", 
          RowBox[{"-", 
           RowBox[{"rcharacter", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j", ",", "k", ",", "1", ",", "2", ",", "1"}], 
            "\[RightDoubleBracket]"}]}]]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"IntegerQ", "[", "lev", "]"}], "||", 
              RowBox[{"MemberQ", "[", 
               RowBox[{"mparam", ",", "0"}], "]"}]}], ")"}], ",", "2", ",", 
            "1"}], "]"}], ",", 
          RowBox[{"Length", "[", "rcharacter", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"Length", "[", 
           RowBox[{
           "rcharacter", "\[LeftDoubleBracket]", "i", 
            "\[RightDoubleBracket]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"rcharacter", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "]"}]}], 
         "}"}]}], "]"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8148578641237373`*^9, 3.814857903247622*^9}, {
   3.814857945182603*^9, 3.8148580163643208`*^9}, {3.814858048035671*^9, 
   3.81485809420168*^9}, {3.814858687848708*^9, 3.814858709125781*^9}, {
   3.814858836962785*^9, 3.814858909384632*^9}, {3.814858950728066*^9, 
   3.814858968980373*^9}, {3.814859006967725*^9, 3.814859050434332*^9}, {
   3.8148591857203493`*^9, 3.8148592168125*^9}, {3.814859439589514*^9, 
   3.814859502630066*^9}, 3.8148605161762743`*^9, 3.817012687885754*^9, {
   3.817012795160718*^9, 3.817012798977207*^9}, {3.8170136145205603`*^9, 
   3.817013662835449*^9}},
 CellLabel->
  "In[430]:=",ExpressionUUID->"ccdf1908-40b0-40b0-a3cb-2841ba49dda6"],

Cell["\<\
This is using a specific grading for the character: fugacity z is for the \
gl(1) (in osp(2|2)), y is for the R (from the R-filtration) and v is  for the \
outer automorphism of the VOA.\
\>", "Text",
 CellChangeTimes->{{3.814859107072114*^9, 3.81485917674927*^9}, {
  3.814859293643738*^9, 3.814859294417242*^9}, {3.814859408678198*^9, 
  3.814859426071282*^9}, {3.814859511481937*^9, 3.814859529114072*^9}, {
  3.8218831328855686`*^9, 3.821883138561966*^9}, {3.821883216037249*^9, 
  3.821883226441781*^9}},ExpressionUUID->"237e1239-d261-4718-bf82-\
c1f2a69291d6"]
}, Closed]],

Cell[CellGroupData[{

Cell["Level-by-Level Character Calculator", "Subsection",
 CellChangeTimes->{{3.800363595901763*^9, 3.8003636064923687`*^9}, 
   3.801916412692046*^9},ExpressionUUID->"6ce34bb2-7de3-4076-8e05-\
b9f7fac2abab"],

Cell["\<\
In this calculation the character comprises of 2 separate fugacities z and v. \
These correspond to gl(1) (osp(2|2)) and gl(1) (outer automorphism) \
respectively. The fugacity corresponding to the sl(2) of osp(2|2) is \
neglected here since we are at a specific level in its expansion. \
\>", "Text",
 CellChangeTimes->{{3.8170129774663143`*^9, 3.817013015786317*^9}, {
  3.8218830699049892`*^9, 
  3.821883084122277*^9}},ExpressionUUID->"f91460ad-86e0-4d31-a2b7-\
83334396a0ba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SingleCharCalculator", "[", 
   RowBox[{"g_", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"Module", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"y", "=", "g"}], ",", "char", ",", "dta", ",", "dta1", ",", 
      "sts", ",", "sts1", ",", "sts2", ",", "sm", ",", "css", ",", "smple", 
      ",", "sml", ",", "sml1", ",", "sml2", ",", "sml3", ",", "sml4", ",", 
      "bsm", ",", "aftope", ",", "sol"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"dta", "=", 
      RowBox[{
       RowBox[{"DeleteCases", "[", 
        RowBox[{
         RowBox[{"y", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", "0"}], "]"}], "//", 
       "ExpandAll"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"dta1", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"Fsort", "[", 
         RowBox[{"#", ",", "z"}], "]"}], "&"}], "/@", "dta"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"sts", "=", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", 
             RowBox[{"dta1", "[", 
              RowBox[{"[", "\[Mu]", "]"}], "]"}], "]"}], "===", "Plus"}], ",", 
           RowBox[{"List", "@@", 
            RowBox[{"dta1", "[", 
             RowBox[{"[", "\[Mu]", "]"}], "]"}]}], ",", 
           RowBox[{"dta1", "[", 
            RowBox[{"[", "\[Mu]", "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Mu]", ",", 
           RowBox[{"Length", "[", "dta1", "]"}]}], "}"}]}], "]"}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"sts1", "=", 
      RowBox[{"DeleteCases", "[", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Head", "[", 
               RowBox[{"sts", "[", 
                RowBox[{"[", "iii", "]"}], "]"}], "]"}], "===", "Times"}], 
             ",", 
             RowBox[{"List", "@@", 
              RowBox[{"sts", "[", 
               RowBox[{"[", "iii", "]"}], "]"}]}], ",", 
             RowBox[{"sts", "[", 
              RowBox[{"[", "iii", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"iii", ",", 
             RowBox[{"Length", "[", "sts", "]"}]}], "}"}]}], "]"}], "]"}], 
        ",", "_Integer"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"sts2", "=", 
      RowBox[{"DeleteDuplicates", "[", "sts1", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"sm", "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Alpha]", "[", "jj", "]"}], 
         RowBox[{
         "sts2", "\[LeftDoubleBracket]", "jj", "\[RightDoubleBracket]"}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"jj", ",", 
          RowBox[{"Length", "[", "sts2", "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"bsm", "=", 
      RowBox[{"bosonize", "[", 
       RowBox[{"sm", ",", "z"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"aftope", "=", 
      RowBox[{
       RowBox[{"res", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"scr", "[", 
          RowBox[{"0", ",", "x"}], "]"}], ",", "bsm"}], "]"}], "+", 
       "arbitrary"}]}], 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"don", "'"}], "t", " ", "forget", " ", "to", " ", "check", " ",
        "the", " ", "cocycle", " ", "factors", " ", "if", " ", "stuff", " ", 
       "breaks"}], "*)"}], ";", "\[IndentingNewLine]", 
     RowBox[{"sml", "=", 
      RowBox[{"List", "@@", "aftope"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"sml1", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"List", "@@", "#"}], "&"}], "/@", "sml"}], "//", 
       "Flatten"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"sml2", "=", 
      RowBox[{"Select", "[", 
       RowBox[{"sml1", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", "#", "]"}], "===", "Nl"}], "||", 
           RowBox[{
            RowBox[{"Head", "[", "#", "]"}], "===", "vp"}]}], ")"}], "&"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"css", "=", 
      RowBox[{"DeleteDuplicates", "[", "sml2", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"smple", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{"aftope", ",", "#"}], "]"}], "&"}], "/@", "css"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"char", "=", 
      RowBox[{
       RowBox[{"Length", "[", "sts2", "]"}], "-", 
       RowBox[{"MatrixRank", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{
              "smple", "\[LeftDoubleBracket]", "ll", 
               "\[RightDoubleBracket]"}], ",", 
              RowBox[{"\[Alpha]", "[", "kk", "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"kk", ",", 
              RowBox[{"Length", "[", "sts2", "]"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"ll", ",", 
            RowBox[{"Length", "[", "css", "]"}]}], "}"}]}], "]"}], "]"}]}]}], 
     ";", "\[IndentingNewLine]", "char"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.800363657530053*^9, 3.800363871176147*^9}, {
   3.800363984391412*^9, 3.80036406179634*^9}, {3.8003640935084224`*^9, 
   3.8003641705417852`*^9}, {3.815110297192268*^9, 3.815110297355948*^9}, {
   3.8151117159871264`*^9, 3.815111735866253*^9}, {3.815111823008119*^9, 
   3.815111829222486*^9}, {3.815111878830338*^9, 3.815111879150289*^9}, {
   3.81511191966*^9, 3.815111931434498*^9}, {3.815111966539584*^9, 
   3.815111995256689*^9}, {3.815128393962841*^9, 3.81512849852802*^9}, {
   3.81512860268547*^9, 3.8151286039548798`*^9}, {3.815128635907782*^9, 
   3.815128654377988*^9}, {3.8151289166846046`*^9, 3.8151289178419247`*^9}, {
   3.815128950483451*^9, 3.815128972440298*^9}, {3.8151298834087276`*^9, 
   3.815129956731995*^9}, {3.815132369584651*^9, 3.815132369908309*^9}, {
   3.82188769018657*^9, 3.821887705633063*^9}, {3.821887894628732*^9, 
   3.821887895089014*^9}, 
   3.821950479806581*^9},ExpressionUUID->"8ff8ce75-ec04-4e93-8405-\
e92480015a4a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FullCharCalculator", "[", "x_", "]"}], ":=", 
  RowBox[{"Module", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"y", "=", "x"}], ",", "chartable"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"chartable", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
             RowBox[{"SingleCharCalculator", "[", 
              RowBox[{"y", ",", "i", ",", "j"}], "]"}], ",", "Bold"}], "]"}], 
           "[", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"fcal", "===", 
               CheckboxBox[False]}], ",", "fcollectioncoloured", ",", 
              "sfcollectioncoloured"}], "]"}], "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"Length", "[", 
             RowBox[{
             "y", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
             "]"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "y", "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "chartable"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8019160572127795`*^9, 3.8019160602840996`*^9}, 
   3.80191961203216*^9, 3.8019440707847567`*^9, 3.81511021546795*^9, {
   3.815110276171687*^9, 3.815110292145688*^9}, {3.815111415545302*^9, 
   3.8151114155995207`*^9}},
 CellLabel->
  "In[432]:=",ExpressionUUID->"134a1fad-b66e-4cd8-a84c-d41e6c26b120"],

Cell[BoxData[
 RowBox[{"character", "=", 
  RowBox[{"Quiet", "[", 
   RowBox[{
    RowBox[{"FullCharCalculator", "[", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"fcal", "===", 
        CheckboxBox[False]}], ",", "fullgrouping", ",", "sfullgrouping"}], 
      "]"}], "]"}], "/.", 
    RowBox[{
     RowBox[{"MatrixRank", "[", 
      RowBox[{"{", "}"}], "]"}], "\[Rule]", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8003644542366705`*^9, 3.800364488505987*^9}, {
   3.8003645248633957`*^9, 3.800364532717179*^9}, {3.8003646009013567`*^9, 
   3.800364621980344*^9}, {3.8003677379864235`*^9, 3.800367760027877*^9}, {
   3.800368804731866*^9, 3.8003688075814314`*^9}, {3.801470678889282*^9, 
   3.801470687880168*^9}, {3.8014717362619658`*^9, 3.801471736666897*^9}, {
   3.8014718336345468`*^9, 3.801471834473343*^9}, {3.801917417270751*^9, 
   3.8019174175694575`*^9}, {3.8019388289501843`*^9, 
   3.8019388316470823`*^9}, {3.801939257125434*^9, 3.801939281697223*^9}, {
   3.814762131105445*^9, 3.814762156046158*^9}, {3.8147671183612833`*^9, 
   3.814767129360312*^9}, 3.814769899317045*^9, {3.814770554377564*^9, 
   3.8147705728412943`*^9}, {3.814780175319399*^9, 3.81478018211685*^9}, {
   3.814780213216023*^9, 3.814780214760751*^9}, {3.814857152825508*^9, 
   3.814857154487883*^9}, {3.8151132505975657`*^9, 3.8151132644023523`*^9}, {
   3.815132372654151*^9, 3.8151323732478867`*^9}},
 CellLabel->
  "In[433]:=",ExpressionUUID->"f6b29ba0-46db-47b6-ac5b-baf1acdbb492"],

Cell["\<\
The bold number is the degeneracy; inside the square brackets are the quantum \
numbers: red is for m (gl(1) in osp(2|2)), while blue is for r (gl(1) outer \
automorphism).\
\>", "Text",
 CellChangeTimes->{{3.801917426301194*^9, 3.8019175186351423`*^9}, {
   3.814859728442419*^9, 3.81485976771483*^9}, {3.814859982112124*^9, 
   3.814859982701168*^9}, 3.821877237843051*^9, {3.821877418269273*^9, 
   3.8218774495626554`*^9}},ExpressionUUID->"279ae57f-d753-483d-9b73-\
bf5fd0f0ace5"],

Cell[BoxData[
 RowBox[{"fcharacter", "=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"fcal", "===", 
     CheckboxBox[False]}], ",", 
    RowBox[{"Quiet", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"fermlist", "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "*", 
         RowBox[{
          RowBox[{"Head", "[", 
           RowBox[{"character", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "]"}], 
          "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], " ", 
         SuperscriptBox["z", 
          RowBox[{"character", "\[LeftDoubleBracket]", 
           RowBox[{"i", ",", "j", ",", "1", ",", "1", ",", "1"}], 
           "\[RightDoubleBracket]"}]], 
         SuperscriptBox["v", 
          RowBox[{"character", "\[LeftDoubleBracket]", 
           RowBox[{"i", ",", "j", ",", "1", ",", "2", ",", "1"}], 
           "\[RightDoubleBracket]"}]]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "character", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"Length", "[", 
           RowBox[{
           "character", "\[LeftDoubleBracket]", "i", 
            "\[RightDoubleBracket]"}], "]"}]}], "}"}]}], "]"}], "/.", " ", 
      RowBox[{
       RowBox[{"MatrixRank", "[", 
        RowBox[{"{", "}"}], "]"}], "\[Rule]", "0"}]}], "]"}], ",", 
    RowBox[{"Quiet", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"sfermlist", "\[LeftDoubleBracket]", 
           RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "*", 
          RowBox[{
           RowBox[{"Head", "[", 
            RowBox[{"character", "\[LeftDoubleBracket]", 
             RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], " ", 
          SuperscriptBox["z", 
           RowBox[{"character", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j", ",", "1", ",", "1", ",", "1"}], 
            "\[RightDoubleBracket]"}]], 
          SuperscriptBox["v", 
           RowBox[{"character", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "j", ",", "1", ",", "2", ",", "1"}], 
            "\[RightDoubleBracket]"}]]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Length", "[", "character", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{"Length", "[", 
            RowBox[{
            "character", "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}], "]"}]}], "}"}]}], "]"}], "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"sfermlist", "\[LeftDoubleBracket]", 
           RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "*", 
          RowBox[{
           RowBox[{"Head", "[", 
            RowBox[{"character", "\[LeftDoubleBracket]", 
             RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "]"}], 
           "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], " ", 
          SuperscriptBox["z", 
           RowBox[{"-", 
            RowBox[{"character", "\[LeftDoubleBracket]", 
             RowBox[{"i", ",", "j", ",", "1", ",", "1", ",", "1"}], 
             "\[RightDoubleBracket]"}]}]], 
          SuperscriptBox["v", 
           RowBox[{"-", 
            RowBox[{"character", "\[LeftDoubleBracket]", 
             RowBox[{"i", ",", "j", ",", "1", ",", "2", ",", "1"}], 
             "\[RightDoubleBracket]"}]}]]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"IntegerQ", "[", "lev", "]"}], "||", 
               RowBox[{"MemberQ", "[", 
                RowBox[{"mparam", ",", "0"}], "]"}]}], ")"}], ",", "2", ",", 
             "1"}], "]"}], ",", 
           RowBox[{"Length", "[", "character", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{"Length", "[", 
            RowBox[{
            "character", "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}], "]"}]}], "}"}]}], "]"}]}], "/.", " ", 
      RowBox[{
       RowBox[{"MatrixRank", "[", 
        RowBox[{"{", "}"}], "]"}], "\[Rule]", "0"}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8148578641237373`*^9, 3.814857903247622*^9}, {
  3.814857945182603*^9, 3.8148580163643208`*^9}, {3.814858048035671*^9, 
  3.81485809420168*^9}, {3.814858687848708*^9, 3.814858709125781*^9}, {
  3.8148595206524353`*^9, 3.8148595207223597`*^9}, {3.814860479501278*^9, 
  3.814860505186244*^9}, {3.8148940600351667`*^9, 3.814894093654838*^9}, {
  3.81489417473496*^9, 3.814894193810483*^9}, {3.81592473797059*^9, 
  3.8159247675207987`*^9}, {3.8170127381079082`*^9, 3.81701274236239*^9}, {
  3.817013107750389*^9, 3.817013164741002*^9}, {3.817013246163817*^9, 
  3.817013247698905*^9}, {3.817013329753057*^9, 3.817013332774585*^9}, {
  3.817013454823557*^9, 3.817013459609556*^9}},
 CellLabel->
  "In[434]:=",ExpressionUUID->"72da944a-093a-43dd-a784-85ffa4fbbfaf"],

Cell["\<\
This is using a specific grading for the character: fugacity z is for the \
gl(1) (in osp(2|2)), v is for the outer automorphism of the VOA.\
\>", "Text",
 CellChangeTimes->{{3.814859107072114*^9, 3.81485917674927*^9}, {
   3.814859290737846*^9, 3.814859314288581*^9}, {3.814859522305167*^9, 
   3.814859522401575*^9}, {3.8218831729762955`*^9, 3.8218831735772004`*^9}, 
   3.8218834112290564`*^9},ExpressionUUID->"e1e89de3-3729-4b0e-a1dd-\
8b084e498790"]
}, Closed]]
}, Closed]]
}, Open  ]]
}, Closed]]
},
WindowSize->{1045, 839},
WindowMargins->{{147, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 156, 3, 86, "Chapter",ExpressionUUID->"a3d87270-08c6-418c-bf21-fa337ab98b18"],
Cell[739, 27, 370, 8, 44, "Text",ExpressionUUID->"f2aef1d5-8357-42d0-8bb4-5bb00ed16799"],
Cell[1112, 37, 1378, 21, 131, "Text",ExpressionUUID->"d919cd27-8dfb-4ae2-86de-519c2cd94c81"],
Cell[CellGroupData[{
Cell[2515, 62, 176, 3, 67, "Subsection",ExpressionUUID->"2d88070a-3717-4c9d-bb68-086e12f119e4"],
Cell[2694, 67, 576, 10, 122, "Text",ExpressionUUID->"c81ae170-9def-4091-8321-eb383a361c53"],
Cell[3273, 79, 1975, 45, 1157, "Text",ExpressionUUID->"320c4bfe-1a15-41d8-8783-74a8ab771d40"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[5297, 130, 162, 3, 71, "Chapter",ExpressionUUID->"2a6c8be5-c77f-44e6-945c-943700da87dc"],
Cell[5462, 135, 572, 11, 73, "Text",ExpressionUUID->"91e607c7-226a-4850-85c7-2fd8b1158048"],
Cell[6037, 148, 453, 7, 37, "Input",ExpressionUUID->"e55c6e95-9d92-4086-8639-f1575a8277e6"],
Cell[6493, 157, 208, 3, 37, "Input",ExpressionUUID->"d87e1144-04e3-4f36-91f9-79135ec41217"]
}, Closed]],
Cell[CellGroupData[{
Cell[6738, 165, 178, 3, 71, "Chapter",ExpressionUUID->"1406be14-b3cb-46b9-9bcf-b32fba69b29d"],
Cell[6919, 170, 583, 12, 73, "Text",ExpressionUUID->"24301a53-31bd-4972-bf18-d420843be27f"],
Cell[7505, 184, 1734, 26, 37, "Input",ExpressionUUID->"f7ed96d2-ef43-4cf2-82ea-e17800e545c8"],
Cell[9242, 212, 295, 4, 44, "Text",ExpressionUUID->"3fc018fc-9672-4ec4-a760-81a7760b15b0"],
Cell[9540, 218, 4732, 66, 37, "Input",ExpressionUUID->"fe607115-9b64-4a8c-b7c0-9724b8f72f6d"],
Cell[14275, 286, 220, 4, 44, "Text",ExpressionUUID->"7d20d025-c17e-447f-baac-998c2f88fd44"]
}, Closed]],
Cell[CellGroupData[{
Cell[14532, 295, 309, 8, 89, "Title",ExpressionUUID->"c23fad77-6421-4283-a0f1-faea82661daa"],
Cell[CellGroupData[{
Cell[14866, 307, 407, 10, 86, "Chapter",ExpressionUUID->"114d74bf-33d9-42ea-8880-8085d482fc02"],
Cell[15276, 319, 878, 15, 159, "Text",ExpressionUUID->"8141104d-1ae5-487d-be26-e868837de5bb"],
Cell[16157, 336, 1809, 42, 116, "Input",ExpressionUUID->"b792a402-3a36-4e3c-b834-c8df79842d9f"],
Cell[17969, 380, 1075, 29, 113, "Input",ExpressionUUID->"f25c33f8-1625-499c-aadf-30c7556a0d64"],
Cell[19047, 411, 870, 21, 56, "Input",ExpressionUUID->"12ca2041-8f32-4f4d-91c7-4b7df5bde963"],
Cell[19920, 434, 207, 5, 37, "Input",ExpressionUUID->"c4cafd92-15a5-4c26-98b3-2031dfacdafe"],
Cell[20130, 441, 340, 7, 73, "Text",ExpressionUUID->"3b4f8f86-1fb3-4a07-b4b3-6a04804455d4"],
Cell[CellGroupData[{
Cell[20495, 452, 172, 3, 56, "Subsubsection",ExpressionUUID->"78c3468d-7cca-4619-9f46-92d196055ee3"],
Cell[20670, 457, 1430, 43, 116, "Input",ExpressionUUID->"fc1470d3-f6c4-476a-9fbd-3e0223a40c92"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[22149, 506, 416, 10, 71, "Chapter",ExpressionUUID->"ac4e4d9b-cd50-41bb-bf44-8cc7db02d9f7"],
Cell[CellGroupData[{
Cell[22590, 520, 161, 3, 84, "Section",ExpressionUUID->"c1cb8f8d-e982-4c35-abd8-5646d2457074"],
Cell[CellGroupData[{
Cell[22776, 527, 160, 3, 67, "Subsection",ExpressionUUID->"29ce27eb-ebdb-41ab-a379-4737d6c8d5c3"],
Cell[22939, 532, 447, 8, 73, "Text",ExpressionUUID->"30655b41-5544-4c60-8e6a-efd37c5c9081"],
Cell[23389, 542, 1488, 41, 168, "Input",ExpressionUUID->"2c045a4d-bbf3-4035-acc5-236b2204b3a0"],
Cell[24880, 585, 9902, 236, 841, "Input",ExpressionUUID->"8811b6f9-c734-4c6a-904e-7cc8e0752750"]
}, Closed]],
Cell[CellGroupData[{
Cell[34819, 826, 204, 4, 46, "Subsection",ExpressionUUID->"ffe28c7e-09c3-4ab6-bd1c-b7865302ff02"],
Cell[35026, 832, 382, 7, 73, "Text",ExpressionUUID->"d56fd668-fca3-4862-a60f-9211a44abb25"],
Cell[35411, 841, 914, 21, 37, "Input",ExpressionUUID->"e2e58279-a8ad-43b2-adad-04c79f62123d"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[36374, 868, 173, 3, 65, "Section",ExpressionUUID->"70d12b4a-414f-4e1c-bf44-192575072786"],
Cell[36550, 873, 481, 9, 73, "Text",ExpressionUUID->"db54518b-2f7f-4ae9-937f-e0033000dc01"],
Cell[CellGroupData[{
Cell[37056, 886, 172, 3, 67, "Subsection",ExpressionUUID->"affade2d-32c4-4b59-92d3-9f14db5c0e60"],
Cell[37231, 891, 921, 25, 86, "Input",ExpressionUUID->"7475b491-24a3-4940-ace3-ebd95915e034"],
Cell[38155, 918, 924, 23, 67, "Input",ExpressionUUID->"77a9283a-8085-48b6-b281-95ea01724663"],
Cell[39082, 943, 2839, 73, 138, "Input",ExpressionUUID->"b2c1033e-216f-4b2f-b25d-bb0c3af78039"],
Cell[41924, 1018, 1250, 34, 105, "Input",ExpressionUUID->"6e3a4fe1-cdea-4d03-90fd-127df640ee79"],
Cell[43177, 1054, 1347, 35, 105, "Input",ExpressionUUID->"d48e6a97-1020-4991-9914-e55f85b9d157"],
Cell[44527, 1091, 1140, 32, 105, "Input",ExpressionUUID->"c034065c-c534-45d4-975d-899aea72a86b"],
Cell[45670, 1125, 1202, 33, 105, "Input",ExpressionUUID->"2b645ff4-2604-4a8e-9660-8282c9378e64"],
Cell[46875, 1160, 385, 9, 28, "Input",ExpressionUUID->"fbd5a6bb-a620-44dc-8af9-edeae44ce792"],
Cell[47263, 1171, 414, 9, 28, "Input",ExpressionUUID->"b7ce0eeb-b07f-4e37-bed0-1df01f9ea9dd"],
Cell[47680, 1182, 1202, 30, 28, "Input",ExpressionUUID->"b27c58ce-ed67-4b4c-8824-162021dd8f76"],
Cell[48885, 1214, 883, 25, 28, "Input",ExpressionUUID->"673716e6-ea9f-41d1-9cc1-6743f7712685"],
Cell[49771, 1241, 816, 21, 28, "Input",ExpressionUUID->"98be5214-bedc-4586-8fc0-21361a011692"],
Cell[50590, 1264, 415, 9, 28, "Input",ExpressionUUID->"84cbc9ef-f0a2-4813-93a1-5943faa163fe"],
Cell[51008, 1275, 1436, 40, 48, "Input",ExpressionUUID->"66ebdd1b-b26a-4130-b4a8-63ace011c132"],
Cell[52447, 1317, 1394, 39, 67, "Input",ExpressionUUID->"294f136e-54f0-4e3e-8363-69b0435d0623"],
Cell[53844, 1358, 1081, 28, 34, "Input",ExpressionUUID->"93e66862-8163-4635-88c0-c61b994b7525"]
}, Closed]],
Cell[CellGroupData[{
Cell[54962, 1391, 175, 3, 46, "Subsection",ExpressionUUID->"d4b2813f-8000-4471-b19c-6e63b8a3e456"],
Cell[55140, 1396, 834, 23, 28, "Input",ExpressionUUID->"0da43270-e8bf-4d0f-a8ce-75425d26f406"],
Cell[55977, 1421, 943, 27, 28, "Input",ExpressionUUID->"d9b4d7ae-a7f0-482b-bcc8-82f02603da16"],
Cell[56923, 1450, 1696, 48, 67, "Input",ExpressionUUID->"ec5082e4-aeaf-4c7d-b68a-a9748ab1acd5"],
Cell[58622, 1500, 2244, 58, 162, "Input",ExpressionUUID->"a3f532da-63a9-4ac7-8453-5cbb9ac15f2a"],
Cell[60869, 1560, 283, 6, 28, "Input",ExpressionUUID->"da8863dc-3e47-41eb-b9d8-b9f8c8750068"],
Cell[61155, 1568, 295, 7, 28, "Input",ExpressionUUID->"b574f4d6-75dd-4dc5-9270-0f96d03b6f82"],
Cell[61453, 1577, 2758, 75, 86, "Input",ExpressionUUID->"95ceb8f7-af8c-4667-ad56-f5136175ccff"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[64260, 1658, 159, 3, 65, "Section",ExpressionUUID->"8e7d8c1e-4965-4616-85cc-c9772ba687cd"],
Cell[64422, 1663, 409, 8, 73, "Text",ExpressionUUID->"4a9c4d8a-ef1e-4f66-b18c-c3b5c37b3ab1"],
Cell[64834, 1673, 309, 6, 37, "Input",ExpressionUUID->"1fb2bb59-ed79-457d-836a-bd0cc49b35a2"],
Cell[65146, 1681, 870, 24, 64, "Input",ExpressionUUID->"813a7388-eb71-420f-b24a-e9b761fb19a9"],
Cell[66019, 1707, 1392, 30, 116, "Input",ExpressionUUID->"4c26c57f-6022-467d-b03e-9985436a7d6a"],
Cell[67414, 1739, 194, 3, 37, "Input",ExpressionUUID->"97dd891e-7877-45cb-94e7-a6b40ca4148e"]
}, Closed]],
Cell[CellGroupData[{
Cell[67645, 1747, 275, 4, 65, "Section",ExpressionUUID->"0f802b7b-daa1-4f03-9fd5-dda0d3e26075"],
Cell[67923, 1753, 600, 10, 131, "Text",ExpressionUUID->"50cd7b52-b3fd-4749-9bce-fe122fa25b41"],
Cell[CellGroupData[{
Cell[68548, 1767, 301, 4, 67, "Subsection",ExpressionUUID->"a9afe71e-bebb-4a13-acb7-48bb69c52122"],
Cell[68852, 1773, 984, 15, 131, "Text",ExpressionUUID->"546fb6d0-da02-4cfd-82a0-d072b13bb0ea"],
Cell[69839, 1790, 2856, 75, 324, "Input",ExpressionUUID->"97957771-2da0-431b-a74d-2b75c9c6dc17"],
Cell[72698, 1867, 1409, 33, 194, "Input",ExpressionUUID->"06731e41-c87b-4888-ab12-e6aa68e33807"],
Cell[74110, 1902, 1223, 31, 142, "Input",ExpressionUUID->"4b76cf40-4e22-4d40-a16a-b3cdc768a02f"],
Cell[75336, 1935, 6467, 137, 454, "Input",ExpressionUUID->"71a92cab-5f72-41fb-a809-82afef609dff"],
Cell[81806, 2074, 3803, 84, 353, "Input",ExpressionUUID->"44b3238b-8e9d-45c3-b558-8ac446439d78"],
Cell[85612, 2160, 3999, 90, 390, "Input",ExpressionUUID->"3abd7e32-dc50-40db-b8e4-eaffe35cab81"],
Cell[89614, 2252, 1217, 25, 95, "Input",ExpressionUUID->"4186961f-97ed-47e4-8a84-9a3add478d4c"],
Cell[90834, 2279, 446, 8, 73, "Text",ExpressionUUID->"2e1ff456-cb4c-4682-bbd3-5493ef770b13"],
Cell[91283, 2289, 6183, 140, 424, "Input",ExpressionUUID->"075157bf-a07f-4a28-a994-f88bd390852d"],
Cell[97469, 2431, 576, 10, 73, "Text",ExpressionUUID->"f55fabb2-184c-420c-9404-038be2966e21"]
}, Closed]],
Cell[CellGroupData[{
Cell[98082, 2446, 208, 3, 46, "Subsection",ExpressionUUID->"30d7493c-af65-4534-9171-e0dacfd882fe"],
Cell[98293, 2451, 490, 9, 102, "Text",ExpressionUUID->"811b7b25-26f3-4776-9c0f-0c2aba4b7775"],
Cell[98786, 2462, 6128, 158, 688, "Input",ExpressionUUID->"f1e9271e-32c9-4f23-81ea-48e4b7ad1470"],
Cell[104917, 2622, 1725, 44, 234, "Input",ExpressionUUID->"f950d270-54bd-4e03-9993-7c165eeea20c"],
Cell[106645, 2668, 1438, 27, 66, "Input",ExpressionUUID->"bebf40c1-72ba-4a93-b6c4-d1f1b6acf232"],
Cell[108086, 2697, 494, 9, 73, "Text",ExpressionUUID->"af3c25a2-a9b8-47ba-a8ef-c2ff427a58fb"],
Cell[108583, 2708, 5233, 120, 343, "Input",ExpressionUUID->"25d217cf-921a-47aa-bce6-e265fdbe2741"],
Cell[113819, 2830, 464, 8, 73, "Text",ExpressionUUID->"5e0edc1d-d2b6-4c34-b497-07d381d9417a"]
}, Closed]]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[114356, 2846, 360, 9, 89, "Title",ExpressionUUID->"51f2b82c-1681-4819-91c8-2960fa8ee99b"],
Cell[CellGroupData[{
Cell[114741, 2859, 454, 11, 86, "Chapter",ExpressionUUID->"5c308b40-e78b-42bd-b0a3-0bfed24a2d88"],
Cell[115198, 2872, 878, 15, 159, "Text",ExpressionUUID->"40a299d8-ac6a-432c-bd8b-7aa11ebfa12e"],
Cell[116079, 2889, 1817, 43, 116, "Input",ExpressionUUID->"a4ae3fb7-afdc-4103-a22e-bc319fea4a9b"],
Cell[117899, 2934, 1153, 31, 112, "Input",ExpressionUUID->"c1f47d04-7d6a-4f55-a422-b72c33a39d8b"],
Cell[119055, 2967, 921, 22, 56, "Input",ExpressionUUID->"02914734-6519-4a6a-95bc-c6784ce9c786"],
Cell[119979, 2991, 211, 6, 37, "Input",ExpressionUUID->"a28ececb-6d5a-4025-a2d1-72c9e11301c1"],
Cell[120193, 2999, 340, 7, 73, "Text",ExpressionUUID->"593e01d8-1884-4e29-a9a3-7b1662cea2df"],
Cell[CellGroupData[{
Cell[120558, 3010, 172, 3, 56, "Subsubsection",ExpressionUUID->"8554efaf-0e6c-4136-9186-6484a3c43de7"],
Cell[120733, 3015, 1434, 44, 116, "Input",ExpressionUUID->"538458f1-39dc-4a48-b94d-1e4548b1e959"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[122216, 3065, 469, 11, 71, "Chapter",ExpressionUUID->"74a8fafd-772d-4cb9-bf8e-57ff1178b351"],
Cell[CellGroupData[{
Cell[122710, 3080, 161, 3, 84, "Section",ExpressionUUID->"8c341c1b-b541-472f-ae96-0099294ea369"],
Cell[CellGroupData[{
Cell[122896, 3087, 160, 3, 53, "Subsection",ExpressionUUID->"679ff22e-df70-4937-9320-4fab28e3b01e"],
Cell[123059, 3092, 447, 8, 56, "Text",ExpressionUUID->"cb0cc3e1-ae33-4265-8196-31096a07f8ea"],
Cell[123509, 3102, 1492, 42, 105, "Input",ExpressionUUID->"f964595b-ed04-4a30-8e58-b90f64f91f6b"],
Cell[125004, 3146, 9896, 237, 447, "Input",ExpressionUUID->"51eada88-91a7-4400-b03e-e053e1ea769d"]
}, Closed]],
Cell[CellGroupData[{
Cell[134937, 3388, 204, 4, 37, "Subsection",ExpressionUUID->"f9ffb502-27b5-49ce-8080-660a996743cf"],
Cell[135144, 3394, 359, 7, 34, "Text",ExpressionUUID->"72edf23e-70dd-46ca-bb1e-2c118dfdf7d8"],
Cell[135506, 3403, 545, 16, 28, "Input",ExpressionUUID->"bb0221c7-12e9-4023-bbff-ab4930a5cc29"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[136100, 3425, 173, 3, 65, "Section",ExpressionUUID->"ef0c45e3-0b5c-4970-b78c-b85f389a6a00"],
Cell[136276, 3430, 433, 9, 56, "Text",ExpressionUUID->"fef94768-59a6-4f84-8c6d-355da92e3159"],
Cell[CellGroupData[{
Cell[136734, 3443, 172, 3, 53, "Subsection",ExpressionUUID->"37cfa6e0-511f-4968-8d15-efe0efd6e1ea"],
Cell[136909, 3448, 952, 26, 86, "Input",ExpressionUUID->"1c796fb2-1c4a-48f0-9d98-f6eae0960cf4"],
Cell[137864, 3476, 924, 23, 67, "Input",ExpressionUUID->"525370a8-85be-4744-a941-00ac9e62d576"],
Cell[138791, 3501, 2828, 70, 121, "Input",ExpressionUUID->"d055a100-cadd-49c7-83cb-ecc0e70613be"],
Cell[141622, 3573, 1250, 34, 105, "Input",ExpressionUUID->"d45ef3ac-9974-4e06-ba81-497bd01e7322"],
Cell[142875, 3609, 1347, 35, 105, "Input",ExpressionUUID->"415b5a4a-ead0-499f-a098-d187888ea951"],
Cell[144225, 3646, 1140, 32, 105, "Input",ExpressionUUID->"953b5ace-b6b4-401e-95b4-ec59272018bb"],
Cell[145368, 3680, 1202, 33, 105, "Input",ExpressionUUID->"78ae940b-f806-4df4-9047-4bd6b441de6a"],
Cell[146573, 3715, 385, 9, 28, "Input",ExpressionUUID->"135c2de0-a302-4fb0-97b7-ac9eebd676d1"],
Cell[146961, 3726, 414, 9, 28, "Input",ExpressionUUID->"763fbe74-4976-4cae-9c07-f1c59a25aed3"],
Cell[147378, 3737, 1202, 30, 28, "Input",ExpressionUUID->"0781fcd4-0880-4059-a443-e90cdf0d84fb"],
Cell[148583, 3769, 883, 25, 28, "Input",ExpressionUUID->"4d0690fe-a242-4c5e-bb00-16ae6c74f66e"],
Cell[149469, 3796, 816, 21, 28, "Input",ExpressionUUID->"d2a8b2fe-72bb-442b-9f73-e090929d6439"],
Cell[150288, 3819, 387, 8, 28, "Input",ExpressionUUID->"244e54c4-b604-49ac-80fb-32edf5e1628f"],
Cell[150678, 3829, 1436, 40, 48, "Input",ExpressionUUID->"73901c70-41b6-4397-bd96-ab5266571306"],
Cell[152117, 3871, 1394, 39, 67, "Input",ExpressionUUID->"940bc0c1-903c-4a78-8b7b-bb51f5b1b730"],
Cell[153514, 3912, 1081, 28, 34, "Input",ExpressionUUID->"6c8a121f-3cab-499a-b788-8fb695ee526e"]
}, Closed]],
Cell[CellGroupData[{
Cell[154632, 3945, 175, 3, 37, "Subsection",ExpressionUUID->"6d307f9b-cb5b-4103-8f5c-65a7602c106f"],
Cell[154810, 3950, 834, 23, 28, "Input",ExpressionUUID->"8ccf9b09-7bbf-480d-96a5-ab57330f82fb"],
Cell[155647, 3975, 943, 27, 28, "Input",ExpressionUUID->"66810b67-07a1-45f3-a037-90632db59db7"],
Cell[156593, 4004, 1696, 48, 67, "Input",ExpressionUUID->"0d28ed41-6fb3-4127-be4f-0f685b6b9ea7"],
Cell[158292, 4054, 2244, 58, 162, "Input",ExpressionUUID->"30c36f0f-d385-4c74-a8c1-889c53e886ae"],
Cell[160539, 4114, 283, 6, 28, "Input",ExpressionUUID->"7ea97564-90b3-47cd-9220-7ef83d91e8b5"],
Cell[160825, 4122, 295, 7, 28, "Input",ExpressionUUID->"d06f8950-b0f9-4460-b07d-ae7a5bd209ca"],
Cell[161123, 4131, 2758, 75, 86, "Input",ExpressionUUID->"a9435eb8-f263-4ec5-b292-73714fda30f9"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[163930, 4212, 159, 3, 65, "Section",ExpressionUUID->"2be26a4a-090a-4154-b02e-ecb21b0e34a0"],
Cell[164092, 4217, 383, 7, 73, "Text",ExpressionUUID->"f98e9898-9a13-4347-a8dd-9ee0cef0d9f1"],
Cell[164478, 4226, 309, 6, 37, "Input",ExpressionUUID->"93deffdf-ea87-4231-aeab-f9bdefe94ef1"],
Cell[164790, 4234, 870, 24, 64, "Input",ExpressionUUID->"86b09201-92fd-4502-9f51-f02151bd8c6a"],
Cell[165663, 4260, 1392, 30, 116, "Input",ExpressionUUID->"e1ae2521-25df-4d0b-a8b7-d241ee4e3d7f"]
}, Closed]],
Cell[CellGroupData[{
Cell[167092, 4295, 275, 4, 65, "Section",ExpressionUUID->"9b1f06b8-5821-4d0f-87cd-87488f04879a"],
Cell[167370, 4301, 621, 10, 131, "Text",ExpressionUUID->"759d63bc-f0ad-4642-8f5d-549fe10af33a"],
Cell[CellGroupData[{
Cell[168016, 4315, 301, 4, 67, "Subsection",ExpressionUUID->"71b3e27b-9312-4a15-9803-aa1e96482599"],
Cell[168320, 4321, 984, 15, 78, "Text",ExpressionUUID->"9e2afff6-0dfe-4ef2-8cbf-dd132c7c9b3c"],
Cell[169307, 4338, 2856, 75, 181, "Input",ExpressionUUID->"bec1c757-2861-483d-be91-a60b03e56e6e"],
Cell[172166, 4415, 1433, 33, 143, "Input",ExpressionUUID->"05abeb7b-77fa-4c5b-88ef-c1688e61a11f"],
Cell[173602, 4450, 1223, 31, 105, "Input",ExpressionUUID->"f8e6fb9a-4497-420b-b9f5-d718090b4117"],
Cell[174828, 4483, 6464, 137, 276, "Input",ExpressionUUID->"af15bc0f-99fa-40e1-a781-4200fb80d29e"],
Cell[181295, 4622, 3803, 84, 233, "Input",ExpressionUUID->"77266dc1-1a6f-4288-849a-2922c74d19a3"],
Cell[185101, 4708, 3999, 90, 209, "Input",ExpressionUUID->"01c3c6ad-1707-416c-9f4b-4d2252b79813"],
Cell[189103, 4800, 1264, 25, 32, "Input",ExpressionUUID->"a5a81d73-5bb4-40cf-91f1-3dca36869bd9"],
Cell[190370, 4827, 446, 8, 56, "Text",ExpressionUUID->"edd641b4-db9e-4834-8296-f6e9a4c74fbe"],
Cell[190819, 4837, 6183, 140, 170, "Input",ExpressionUUID->"ccdf1908-40b0-40b0-a3cb-2841ba49dda6"],
Cell[197005, 4979, 576, 10, 34, "Text",ExpressionUUID->"237e1239-d261-4718-bf82-c1f2a69291d6"]
}, Closed]],
Cell[CellGroupData[{
Cell[197618, 4994, 208, 3, 46, "Subsection",ExpressionUUID->"6ce34bb2-7de3-4076-8e05-b9f7fac2abab"],
Cell[197829, 4999, 490, 9, 56, "Text",ExpressionUUID->"f91460ad-86e0-4d31-a2b7-83334396a0ba"],
Cell[198322, 5010, 6483, 163, 352, "Input",ExpressionUUID->"8ff8ce75-ec04-4e93-8405-e92480015a4a"],
Cell[204808, 5175, 1725, 44, 141, "Input",ExpressionUUID->"134a1fad-b66e-4cd8-a84c-d41e6c26b120"],
Cell[206536, 5221, 1490, 28, 32, "Input",ExpressionUUID->"f6b29ba0-46db-47b6-ac5b-baf1acdbb492"],
Cell[208029, 5251, 494, 9, 34, "Text",ExpressionUUID->"279ae57f-d753-483d-9b73-bf5fd0f0ace5"],
Cell[208526, 5262, 5233, 120, 170, "Input",ExpressionUUID->"72da944a-093a-43dd-a784-85ffa4fbbfaf"],
Cell[213762, 5384, 464, 8, 34, "Text",ExpressionUUID->"e1e89de3-3729-4b0e-a1dd-8b084e498790"]
}, Closed]]
}, Closed]]
}, Open  ]]
}, Closed]]
}
]
*)



==> anc/vacuum_characters_summary.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    205125,       6630]
NotebookOptionsPosition[    202701,       6579]
NotebookOutlinePosition[    203192,       6597]
CellTagsIndexPosition[    203149,       6594]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Vacuum Characters for N=2 VOAs", "Chapter",
 CellChangeTimes->{{3.847819522885717*^9, 3.8478195435123672`*^9}, {
  3.847819746226494*^9, 3.847819747699967*^9}, {3.8478206169394627`*^9, 
  3.8478206229133263`*^9}},ExpressionUUID->"4c76c76e-def7-4ea6-b169-\
99625dd2c2ff"],

Cell["\<\
Here we present full results, obtained using the main code null_states.nb for \
the VOA vacuum characters listed in the paper (normalised so as to start with \
a \[OpenCurlyDoubleQuote]1\[CloseCurlyDoubleQuote] in their q expansion). Our \
notation and conventions can be found in the main text, around Eq.(1).\
\>", "Text",
 CellChangeTimes->{{3.847815983182961*^9, 3.847815994959836*^9}, {
   3.847816073438676*^9, 3.847816093326054*^9}, {3.8478179175562267`*^9, 
   3.847817924180481*^9}, {3.847818433245487*^9, 3.847818446024065*^9}, {
   3.847819493933535*^9, 3.847819507321001*^9}, 3.847819710030081*^9, {
   3.847819974118601*^9, 3.8478199943864822`*^9}, {3.847820172006566*^9, 
   3.8478202079758577`*^9}, {3.8484222962481537`*^9, 
   3.8484223008133097`*^9}},ExpressionUUID->"95ece337-d9ab-4979-8ded-\
cbf9cdff601d"],

Cell[CellGroupData[{

Cell[TextData[{
 "N=2 VOA  labelled by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Z", "3"], TraditionalForm]],ExpressionUUID->
  "2cadf38d-650d-4e09-9b2c-b5d03ecb9a24"]
}], "Section",
 CellChangeTimes->{{3.8117876283270435`*^9, 3.8117876513615847`*^9}, {
   3.8117909813330374`*^9, 3.8117909899044003`*^9}, {3.8478170670957823`*^9, 
   3.847817070253833*^9}, {3.8478171390512037`*^9, 3.847817145373934*^9}, {
   3.847817896350402*^9, 3.847817907701541*^9}, 
   3.84782024538365*^9},ExpressionUUID->"9446f1fe-e1ea-4cd8-b6f3-\
2bf03808c06d"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[Chi]", 
   SubscriptBox["Z", "3"]], "=", 
  RowBox[{"1", "+", 
   RowBox[{"y", " ", "q"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       SuperscriptBox["y", 
        RowBox[{"3", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["v"], " ", "y"}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{"y", " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "+", 
      RowBox[{
       SuperscriptBox["y", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]}]}], ")"}], 
    SuperscriptBox["q", 
     RowBox[{"3", "/", "2"}]]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "y"}], "+", 
      SuperscriptBox["y", "2"], "-", 
      FractionBox[
       SuperscriptBox["y", 
        RowBox[{"3", "/", "2"}]], 
       RowBox[{
        SqrtBox["v"], " ", "z"}]], "-", 
      RowBox[{
       SqrtBox["v"], " ", 
       SuperscriptBox["y", 
        RowBox[{"3", "/", "2"}]], " ", "z"}]}], ")"}], 
    SuperscriptBox["q", "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       SuperscriptBox["y", 
        RowBox[{"3", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "+", 
      FractionBox[
       SuperscriptBox["y", 
        RowBox[{"5", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["v"], " ", "y"}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "2"]}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{"y", " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "2"], " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "+", 
      RowBox[{
       SuperscriptBox["y", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]}], "+", 
      RowBox[{
       SuperscriptBox["y", 
        RowBox[{"5", "/", "2"}]], " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]}]}], ")"}], 
    SuperscriptBox["q", 
     RowBox[{"5", "/", "2"}]]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "y"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["y", "2"]}], "+", 
      SuperscriptBox["y", "3"], "+", 
      FractionBox[
       SuperscriptBox["y", "3"], 
       SuperscriptBox["z", "3"]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["y", 
         RowBox[{"5", "/", "2"}]]}], 
       SuperscriptBox["z", "2"]], "-", 
      FractionBox[
       SuperscriptBox["y", 
        RowBox[{"3", "/", "2"}]], 
       RowBox[{
        SqrtBox["v"], " ", "z"}]], "-", 
      FractionBox[
       SuperscriptBox["y", 
        RowBox[{"5", "/", "2"}]], 
       RowBox[{
        SqrtBox["v"], " ", "z"}]], "-", 
      RowBox[{
       SqrtBox["v"], " ", 
       SuperscriptBox["y", 
        RowBox[{"3", "/", "2"}]], " ", "z"}], "-", 
      RowBox[{
       SqrtBox["v"], " ", 
       SuperscriptBox["y", 
        RowBox[{"5", "/", "2"}]], " ", "z"}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", 
         RowBox[{"5", "/", "2"}]], " ", 
        SuperscriptBox["z", "2"]}], 
       SqrtBox["v"]], "+", 
      RowBox[{
       SuperscriptBox["y", "3"], " ", 
       SuperscriptBox["z", "3"]}]}], ")"}], 
    SuperscriptBox["q", "3"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["y", "3"], 
        RowBox[{
         SqrtBox["v"], " ", 
         SuperscriptBox["z", 
          RowBox[{"5", "/", "2"}]]}]]}], "+", 
      FractionBox[
       SuperscriptBox["y", 
        RowBox[{"3", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", 
         RowBox[{"5", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "+", 
      FractionBox[
       SuperscriptBox["y", 
        RowBox[{"7", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["v"], " ", "y"}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "2"]}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "3"]}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{"y", " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", "2"], " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "3"], " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "+", 
      RowBox[{
       SuperscriptBox["y", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["y", 
        RowBox[{"5", "/", "2"}]], " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]}], "+", 
      RowBox[{
       SuperscriptBox["y", 
        RowBox[{"7", "/", "2"}]], " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]}], "-", 
      RowBox[{
       SqrtBox["v"], " ", 
       SuperscriptBox["y", "3"], " ", 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]}]}], ")"}], 
    SuperscriptBox["q", 
     RowBox[{"7", "/", "2"}]]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "y"}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["y", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["y", "3"]}], "+", 
      SuperscriptBox["y", "4"], "+", 
      FractionBox[
       SuperscriptBox["y", "3"], 
       SuperscriptBox["z", "3"]], "+", 
      FractionBox[
       SuperscriptBox["y", "4"], 
       SuperscriptBox["z", "3"]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", 
         RowBox[{"5", "/", "2"}]]}], 
       SuperscriptBox["z", "2"]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["y", 
         RowBox[{"7", "/", "2"}]]}], 
       SuperscriptBox["z", "2"]], "-", 
      FractionBox[
       SuperscriptBox["y", 
        RowBox[{"3", "/", "2"}]], 
       RowBox[{
        SqrtBox["v"], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"v", " ", 
        SuperscriptBox["y", "2"]}], "z"], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", 
         RowBox[{"5", "/", "2"}]]}], 
       RowBox[{
        SqrtBox["v"], " ", "z"}]], "-", 
      FractionBox[
       SuperscriptBox["y", 
        RowBox[{"7", "/", "2"}]], 
       RowBox[{
        SqrtBox["v"], " ", "z"}]], "-", 
      RowBox[{
       SqrtBox["v"], " ", 
       SuperscriptBox["y", 
        RowBox[{"3", "/", "2"}]], " ", "z"}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "2"], " ", "z"}], "v"], "-", 
      RowBox[{"3", " ", 
       SqrtBox["v"], " ", 
       SuperscriptBox["y", 
        RowBox[{"5", "/", "2"}]], " ", "z"}], "-", 
      RowBox[{
       SqrtBox["v"], " ", 
       SuperscriptBox["y", 
        RowBox[{"7", "/", "2"}]], " ", "z"}], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["y", 
         RowBox[{"5", "/", "2"}]], " ", 
        SuperscriptBox["z", "2"]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", 
         RowBox[{"7", "/", "2"}]], " ", 
        SuperscriptBox["z", "2"]}], 
       SqrtBox["v"]], "+", 
      RowBox[{
       SuperscriptBox["y", "3"], " ", 
       SuperscriptBox["z", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["y", "4"], " ", 
       SuperscriptBox["z", "3"]}]}], ")"}], 
    SuperscriptBox["q", "4"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       SuperscriptBox["y", 
        RowBox[{"9", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"9", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "4"]}], 
       SuperscriptBox["z", 
        RowBox[{"7", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["y", "3"]}], 
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["z", 
         RowBox[{"5", "/", "2"}]]}]], "-", 
      FractionBox[
       SuperscriptBox["y", "4"], 
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["z", 
         RowBox[{"5", "/", "2"}]]}]], "+", 
      FractionBox[
       SuperscriptBox["y", 
        RowBox[{"3", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "+", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox["y", 
         RowBox[{"5", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", 
         RowBox[{"7", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "+", 
      FractionBox[
       SuperscriptBox["y", 
        RowBox[{"9", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["v"], " ", "y"}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "2"]}], 
       SqrtBox["z"]], "+", 
      FractionBox[
       SuperscriptBox["y", 
        RowBox[{"5", "/", "2"}]], 
       RowBox[{"v", " ", 
        SqrtBox["z"]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "3"]}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "4"]}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{"y", " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["y", "2"], " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "+", 
      RowBox[{"v", " ", 
       SuperscriptBox["y", 
        RowBox[{"5", "/", "2"}]], " ", 
       SqrtBox["z"]}], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", "3"], " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "4"], " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "+", 
      RowBox[{
       SuperscriptBox["y", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["y", 
        RowBox[{"5", "/", "2"}]], " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["y", 
        RowBox[{"7", "/", "2"}]], " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]}], "+", 
      RowBox[{
       SuperscriptBox["y", 
        RowBox[{"9", "/", "2"}]], " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]}], "-", 
      RowBox[{"2", " ", 
       SqrtBox["v"], " ", 
       SuperscriptBox["y", "3"], " ", 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]}], "-", 
      RowBox[{
       SqrtBox["v"], " ", 
       SuperscriptBox["y", "4"], " ", 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "4"], " ", 
        SuperscriptBox["z", 
         RowBox[{"7", "/", "2"}]]}], 
       SqrtBox["v"]], "+", 
      RowBox[{
       SuperscriptBox["y", 
        RowBox[{"9", "/", "2"}]], " ", 
       SuperscriptBox["z", 
        RowBox[{"9", "/", "2"}]]}]}], ")"}], 
    SuperscriptBox["q", 
     RowBox[{"9", "/", "2"}]]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "y"}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["y", "2"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["y", "3"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["y", "4"]}], "+", 
      SuperscriptBox["y", "5"], "-", 
      FractionBox[
       SuperscriptBox["y", 
        RowBox[{"9", "/", "2"}]], 
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["z", "4"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["y", "3"]}], 
       SuperscriptBox["z", "3"]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", "4"]}], 
       SuperscriptBox["z", "3"]], "+", 
      FractionBox[
       SuperscriptBox["y", "5"], 
       SuperscriptBox["z", "3"]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", 
         RowBox[{"5", "/", "2"}]]}], 
       SuperscriptBox["z", "2"]], "+", 
      FractionBox[
       SuperscriptBox["y", "3"], 
       RowBox[{"v", " ", 
        SuperscriptBox["z", "2"]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", 
         RowBox[{"7", "/", "2"}]]}], 
       SuperscriptBox["z", "2"]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["y", 
         RowBox[{"9", "/", "2"}]]}], 
       SuperscriptBox["z", "2"]], "-", 
      FractionBox[
       SuperscriptBox["y", 
        RowBox[{"3", "/", "2"}]], 
       RowBox[{
        SqrtBox["v"], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"v", " ", 
        SuperscriptBox["y", "2"]}], "z"], "-", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox["y", 
         RowBox[{"5", "/", "2"}]]}], 
       RowBox[{
        SqrtBox["v"], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"v", " ", 
        SuperscriptBox["y", "3"]}], "z"], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", 
         RowBox[{"7", "/", "2"}]]}], 
       RowBox[{
        SqrtBox["v"], " ", "z"}]], "-", 
      FractionBox[
       SuperscriptBox["y", 
        RowBox[{"9", "/", "2"}]], 
       RowBox[{
        SqrtBox["v"], " ", "z"}]], "-", 
      RowBox[{
       SqrtBox["v"], " ", 
       SuperscriptBox["y", 
        RowBox[{"3", "/", "2"}]], " ", "z"}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "2"], " ", "z"}], "v"], "-", 
      RowBox[{"6", " ", 
       SqrtBox["v"], " ", 
       SuperscriptBox["y", 
        RowBox[{"5", "/", "2"}]], " ", "z"}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "3"], " ", "z"}], "v"], "-", 
      RowBox[{"3", " ", 
       SqrtBox["v"], " ", 
       SuperscriptBox["y", 
        RowBox[{"7", "/", "2"}]], " ", "z"}], "-", 
      RowBox[{
       SqrtBox["v"], " ", 
       SuperscriptBox["y", 
        RowBox[{"9", "/", "2"}]], " ", "z"}], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", 
         RowBox[{"5", "/", "2"}]], " ", 
        SuperscriptBox["z", "2"]}], 
       SqrtBox["v"]], "+", 
      RowBox[{"v", " ", 
       SuperscriptBox["y", "3"], " ", 
       SuperscriptBox["z", "2"]}], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", 
         RowBox[{"7", "/", "2"}]], " ", 
        SuperscriptBox["z", "2"]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", 
         RowBox[{"9", "/", "2"}]], " ", 
        SuperscriptBox["z", "2"]}], 
       SqrtBox["v"]], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["y", "3"], " ", 
       SuperscriptBox["z", "3"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["y", "4"], " ", 
       SuperscriptBox["z", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["y", "5"], " ", 
       SuperscriptBox["z", "3"]}], "-", 
      RowBox[{
       SqrtBox["v"], " ", 
       SuperscriptBox["y", 
        RowBox[{"9", "/", "2"}]], " ", 
       SuperscriptBox["z", "4"]}]}], ")"}], 
    SuperscriptBox["q", "5"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       SuperscriptBox["y", 
        RowBox[{"9", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"9", "/", "2"}]]], "+", 
      FractionBox[
       SuperscriptBox["y", 
        RowBox[{"11", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"9", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "4"]}], 
       SuperscriptBox["z", 
        RowBox[{"7", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "5"]}], 
       SuperscriptBox["z", 
        RowBox[{"7", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", "3"]}], 
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["z", 
         RowBox[{"5", "/", "2"}]]}]], "+", 
      FractionBox[
       RowBox[{"v", " ", 
        SuperscriptBox["y", 
         RowBox[{"7", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", "4"]}], 
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["z", 
         RowBox[{"5", "/", "2"}]]}]], "-", 
      FractionBox[
       SuperscriptBox["y", "5"], 
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["z", 
         RowBox[{"5", "/", "2"}]]}]], "+", 
      FractionBox[
       SuperscriptBox["y", 
        RowBox[{"3", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "+", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["y", 
         RowBox[{"5", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "+", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["y", 
         RowBox[{"7", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", 
         RowBox[{"9", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "+", 
      FractionBox[
       SuperscriptBox["y", 
        RowBox[{"11", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["v"], " ", "y"}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{"7", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "2"]}], 
       SqrtBox["z"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["y", 
         RowBox[{"5", "/", "2"}]]}], 
       RowBox[{"v", " ", 
        SqrtBox["z"]}]], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "3"]}], 
       SqrtBox["z"]], "+", 
      FractionBox[
       SuperscriptBox["y", 
        RowBox[{"7", "/", "2"}]], 
       RowBox[{"v", " ", 
        SqrtBox["z"]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "4"]}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "5"]}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{"y", " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["y", "2"], " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "+", 
      RowBox[{"2", " ", "v", " ", 
       SuperscriptBox["y", 
        RowBox[{"5", "/", "2"}]], " ", 
       SqrtBox["z"]}], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["y", "3"], " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "+", 
      RowBox[{"v", " ", 
       SuperscriptBox["y", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox["z"]}], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", "4"], " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "5"], " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "+", 
      RowBox[{
       SuperscriptBox["y", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["y", 
        RowBox[{"5", "/", "2"}]], " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["y", 
        RowBox[{"7", "/", "2"}]], " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["y", 
        RowBox[{"9", "/", "2"}]], " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]}], "+", 
      RowBox[{
       SuperscriptBox["y", 
        RowBox[{"11", "/", "2"}]], " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]}], "-", 
      RowBox[{"3", " ", 
       SqrtBox["v"], " ", 
       SuperscriptBox["y", "3"], " ", 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", 
         RowBox[{"7", "/", "2"}]], " ", 
        SuperscriptBox["z", 
         RowBox[{"5", "/", "2"}]]}], "v"], "-", 
      RowBox[{"3", " ", 
       SqrtBox["v"], " ", 
       SuperscriptBox["y", "4"], " ", 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]}], "-", 
      RowBox[{
       SqrtBox["v"], " ", 
       SuperscriptBox["y", "5"], " ", 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]}], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["y", "4"], " ", 
        SuperscriptBox["z", 
         RowBox[{"7", "/", "2"}]]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "5"], " ", 
        SuperscriptBox["z", 
         RowBox[{"7", "/", "2"}]]}], 
       SqrtBox["v"]], "+", 
      RowBox[{
       SuperscriptBox["y", 
        RowBox[{"9", "/", "2"}]], " ", 
       SuperscriptBox["z", 
        RowBox[{"9", "/", "2"}]]}], "+", 
      RowBox[{
       SuperscriptBox["y", 
        RowBox[{"11", "/", "2"}]], " ", 
       SuperscriptBox["z", 
        RowBox[{"9", "/", "2"}]]}]}], ")"}], 
    SuperscriptBox["q", 
     RowBox[{"11", "/", "2"}]]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "y"}], "+", 
      RowBox[{"13", " ", 
       SuperscriptBox["y", "2"]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox["y", "3"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["y", "5"]}], "+", 
      SuperscriptBox["y", "6"], "+", 
      FractionBox[
       SuperscriptBox["y", "6"], 
       SuperscriptBox["z", "6"]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["y", 
         RowBox[{"11", "/", "2"}]]}], 
       SuperscriptBox["z", "5"]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["y", 
         RowBox[{"9", "/", "2"}]]}], 
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["z", "4"]}]], "-", 
      FractionBox[
       SuperscriptBox["y", 
        RowBox[{"11", "/", "2"}]], 
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["z", "4"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["y", "3"]}], 
       SuperscriptBox["z", "3"]], "+", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["y", "4"]}], 
       SuperscriptBox["z", "3"]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", "5"]}], 
       SuperscriptBox["z", "3"]], "+", 
      FractionBox[
       SuperscriptBox["y", "6"], 
       SuperscriptBox["z", "3"]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", 
         RowBox[{"5", "/", "2"}]]}], 
       SuperscriptBox["z", "2"]], "+", 
      FractionBox[
       SuperscriptBox["y", "3"], 
       RowBox[{"v", " ", 
        SuperscriptBox["z", "2"]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", 
         RowBox[{"7", "/", "2"}]]}], 
       SuperscriptBox["z", "2"]], "+", 
      FractionBox[
       SuperscriptBox["y", "4"], 
       RowBox[{"v", " ", 
        SuperscriptBox["z", "2"]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", 
         RowBox[{"9", "/", "2"}]]}], 
       SuperscriptBox["z", "2"]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["y", 
         RowBox[{"11", "/", "2"}]]}], 
       SuperscriptBox["z", "2"]], "-", 
      FractionBox[
       SuperscriptBox["y", 
        RowBox[{"3", "/", "2"}]], 
       RowBox[{
        SqrtBox["v"], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "v", " ", 
        SuperscriptBox["y", "2"]}], "z"], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["y", 
         RowBox[{"5", "/", "2"}]]}], 
       RowBox[{
        SqrtBox["v"], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "v", " ", 
        SuperscriptBox["y", "3"]}], "z"], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["y", 
         RowBox[{"7", "/", "2"}]]}], 
       RowBox[{
        SqrtBox["v"], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"v", " ", 
        SuperscriptBox["y", "4"]}], "z"], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", 
         RowBox[{"9", "/", "2"}]]}], 
       RowBox[{
        SqrtBox["v"], " ", "z"}]], "-", 
      FractionBox[
       SuperscriptBox["y", 
        RowBox[{"11", "/", "2"}]], 
       RowBox[{
        SqrtBox["v"], " ", "z"}]], "-", 
      RowBox[{
       SqrtBox["v"], " ", 
       SuperscriptBox["y", 
        RowBox[{"3", "/", "2"}]], " ", "z"}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["y", "2"], " ", "z"}], "v"], "-", 
      RowBox[{"9", " ", 
       SqrtBox["v"], " ", 
       SuperscriptBox["y", 
        RowBox[{"5", "/", "2"}]], " ", "z"}], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", "3"], " ", "z"}], "v"], "-", 
      RowBox[{"9", " ", 
       SqrtBox["v"], " ", 
       SuperscriptBox["y", 
        RowBox[{"7", "/", "2"}]], " ", "z"}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "4"], " ", "z"}], "v"], "-", 
      RowBox[{"3", " ", 
       SqrtBox["v"], " ", 
       SuperscriptBox["y", 
        RowBox[{"9", "/", "2"}]], " ", "z"}], "-", 
      RowBox[{
       SqrtBox["v"], " ", 
       SuperscriptBox["y", 
        RowBox[{"11", "/", "2"}]], " ", "z"}], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["y", 
         RowBox[{"5", "/", "2"}]], " ", 
        SuperscriptBox["z", "2"]}], 
       SqrtBox["v"]], "+", 
      RowBox[{"v", " ", 
       SuperscriptBox["y", "3"], " ", 
       SuperscriptBox["z", "2"]}], "-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["y", 
         RowBox[{"7", "/", "2"}]], " ", 
        SuperscriptBox["z", "2"]}], 
       SqrtBox["v"]], "+", 
      RowBox[{"v", " ", 
       SuperscriptBox["y", "4"], " ", 
       SuperscriptBox["z", "2"]}], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", 
         RowBox[{"9", "/", "2"}]], " ", 
        SuperscriptBox["z", "2"]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", 
         RowBox[{"11", "/", "2"}]], " ", 
        SuperscriptBox["z", "2"]}], 
       SqrtBox["v"]], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["y", "3"], " ", 
       SuperscriptBox["z", "3"]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["y", "4"], " ", 
       SuperscriptBox["z", "3"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["y", "5"], " ", 
       SuperscriptBox["z", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["y", "6"], " ", 
       SuperscriptBox["z", "3"]}], "-", 
      RowBox[{"2", " ", 
       SqrtBox["v"], " ", 
       SuperscriptBox["y", 
        RowBox[{"9", "/", "2"}]], " ", 
       SuperscriptBox["z", "4"]}], "-", 
      RowBox[{
       SqrtBox["v"], " ", 
       SuperscriptBox["y", 
        RowBox[{"11", "/", "2"}]], " ", 
       SuperscriptBox["z", "4"]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", 
         RowBox[{"11", "/", "2"}]], " ", 
        SuperscriptBox["z", "5"]}], 
       SqrtBox["v"]], "+", 
      RowBox[{
       SuperscriptBox["y", "6"], " ", 
       SuperscriptBox["z", "6"]}]}], ")"}], 
    SuperscriptBox["q", "6"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["y", "6"], 
        RowBox[{
         SqrtBox["v"], " ", 
         SuperscriptBox["z", 
          RowBox[{"11", "/", "2"}]]}]]}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["y", 
         RowBox[{"9", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"9", "/", "2"}]]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", 
         RowBox[{"11", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"9", "/", "2"}]]], "+", 
      FractionBox[
       SuperscriptBox["y", 
        RowBox[{"13", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"9", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "4"]}], 
       SuperscriptBox["z", 
        RowBox[{"7", "/", "2"}]]], "+", 
      FractionBox[
       SuperscriptBox["y", 
        RowBox[{"9", "/", "2"}]], 
       RowBox[{"v", " ", 
        SuperscriptBox["z", 
         RowBox[{"7", "/", "2"}]]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "5"]}], 
       SuperscriptBox["z", 
        RowBox[{"7", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "6"]}], 
       SuperscriptBox["z", 
        RowBox[{"7", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["y", "3"]}], 
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["z", 
         RowBox[{"5", "/", "2"}]]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "v", " ", 
        SuperscriptBox["y", 
         RowBox[{"7", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["y", "4"]}], 
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["z", 
         RowBox[{"5", "/", "2"}]]}]], "+", 
      FractionBox[
       RowBox[{"v", " ", 
        SuperscriptBox["y", 
         RowBox[{"9", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", "5"]}], 
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["z", 
         RowBox[{"5", "/", "2"}]]}]], "-", 
      FractionBox[
       SuperscriptBox["y", "6"], 
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["z", 
         RowBox[{"5", "/", "2"}]]}]], "+", 
      FractionBox[
       SuperscriptBox["y", 
        RowBox[{"3", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "+", 
      FractionBox[
       RowBox[{"12", " ", 
        SuperscriptBox["y", 
         RowBox[{"5", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "+", 
      FractionBox[
       RowBox[{"19", " ", 
        SuperscriptBox["y", 
         RowBox[{"7", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "+", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["y", 
         RowBox[{"9", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", 
         RowBox[{"11", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "+", 
      FractionBox[
       SuperscriptBox["y", 
        RowBox[{"13", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["v"], " ", "y"}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "2"]}], 
       SqrtBox["z"]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", 
         RowBox[{"5", "/", "2"}]]}], 
       RowBox[{"v", " ", 
        SqrtBox["z"]}]], "-", 
      FractionBox[
       RowBox[{"17", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "3"]}], 
       SqrtBox["z"]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", 
         RowBox[{"7", "/", "2"}]]}], 
       RowBox[{"v", " ", 
        SqrtBox["z"]}]], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "4"]}], 
       SqrtBox["z"]], "+", 
      FractionBox[
       SuperscriptBox["y", 
        RowBox[{"9", "/", "2"}]], 
       RowBox[{"v", " ", 
        SqrtBox["z"]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "5"]}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "6"]}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{"y", " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["y", "2"], " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "+", 
      RowBox[{"3", " ", "v", " ", 
       SuperscriptBox["y", 
        RowBox[{"5", "/", "2"}]], " ", 
       SqrtBox["z"]}], "-", 
      FractionBox[
       RowBox[{"17", " ", 
        SuperscriptBox["y", "3"], " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "+", 
      RowBox[{"3", " ", "v", " ", 
       SuperscriptBox["y", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox["z"]}], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["y", "4"], " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "+", 
      RowBox[{"v", " ", 
       SuperscriptBox["y", 
        RowBox[{"9", "/", "2"}]], " ", 
       SqrtBox["z"]}], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", "5"], " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "6"], " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "+", 
      RowBox[{
       SuperscriptBox["y", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["y", 
        RowBox[{"5", "/", "2"}]], " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]}], "+", 
      RowBox[{"19", " ", 
       SuperscriptBox["y", 
        RowBox[{"7", "/", "2"}]], " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["y", 
        RowBox[{"9", "/", "2"}]], " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["y", 
        RowBox[{"11", "/", "2"}]], " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]}], "+", 
      RowBox[{
       SuperscriptBox["y", 
        RowBox[{"13", "/", "2"}]], " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]}], "-", 
      RowBox[{"4", " ", 
       SqrtBox["v"], " ", 
       SuperscriptBox["y", "3"], " ", 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["y", 
         RowBox[{"7", "/", "2"}]], " ", 
        SuperscriptBox["z", 
         RowBox[{"5", "/", "2"}]]}], "v"], "-", 
      RowBox[{"8", " ", 
       SqrtBox["v"], " ", 
       SuperscriptBox["y", "4"], " ", 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", 
         RowBox[{"9", "/", "2"}]], " ", 
        SuperscriptBox["z", 
         RowBox[{"5", "/", "2"}]]}], "v"], "-", 
      RowBox[{"3", " ", 
       SqrtBox["v"], " ", 
       SuperscriptBox["y", "5"], " ", 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]}], "-", 
      RowBox[{
       SqrtBox["v"], " ", 
       SuperscriptBox["y", "6"], " ", 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]}], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["y", "4"], " ", 
        SuperscriptBox["z", 
         RowBox[{"7", "/", "2"}]]}], 
       SqrtBox["v"]], "+", 
      RowBox[{"v", " ", 
       SuperscriptBox["y", 
        RowBox[{"9", "/", "2"}]], " ", 
       SuperscriptBox["z", 
        RowBox[{"7", "/", "2"}]]}], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", "5"], " ", 
        SuperscriptBox["z", 
         RowBox[{"7", "/", "2"}]]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "6"], " ", 
        SuperscriptBox["z", 
         RowBox[{"7", "/", "2"}]]}], 
       SqrtBox["v"]], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["y", 
        RowBox[{"9", "/", "2"}]], " ", 
       SuperscriptBox["z", 
        RowBox[{"9", "/", "2"}]]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["y", 
        RowBox[{"11", "/", "2"}]], " ", 
       SuperscriptBox["z", 
        RowBox[{"9", "/", "2"}]]}], "+", 
      RowBox[{
       SuperscriptBox["y", 
        RowBox[{"13", "/", "2"}]], " ", 
       SuperscriptBox["z", 
        RowBox[{"9", "/", "2"}]]}], "-", 
      RowBox[{
       SqrtBox["v"], " ", 
       SuperscriptBox["y", "6"], " ", 
       SuperscriptBox["z", 
        RowBox[{"11", "/", "2"}]]}]}], ")"}], 
    SuperscriptBox["q", 
     RowBox[{"13", "/", "2"}]]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "y"}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox["y", "2"]}], "+", 
      RowBox[{"34", " ", 
       SuperscriptBox["y", "3"]}], "+", 
      RowBox[{"22", " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["y", "5"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["y", "6"]}], "+", 
      SuperscriptBox["y", "7"], "+", 
      FractionBox[
       SuperscriptBox["y", "6"], 
       SuperscriptBox["z", "6"]], "+", 
      FractionBox[
       SuperscriptBox["y", "7"], 
       SuperscriptBox["z", "6"]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", 
         RowBox[{"11", "/", "2"}]]}], 
       SuperscriptBox["z", "5"]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["y", 
         RowBox[{"13", "/", "2"}]]}], 
       SuperscriptBox["z", "5"]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["y", 
         RowBox[{"9", "/", "2"}]]}], 
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["z", "4"]}]], "+", 
      FractionBox[
       RowBox[{"v", " ", 
        SuperscriptBox["y", "5"]}], 
       SuperscriptBox["z", "4"]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", 
         RowBox[{"11", "/", "2"}]]}], 
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["z", "4"]}]], "-", 
      FractionBox[
       SuperscriptBox["y", 
        RowBox[{"13", "/", "2"}]], 
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["z", "4"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", "3"]}], 
       SuperscriptBox["z", "3"]], "+", 
      FractionBox[
       RowBox[{"13", " ", 
        SuperscriptBox["y", "4"]}], 
       SuperscriptBox["z", "3"]], "+", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["y", "5"]}], 
       SuperscriptBox["z", "3"]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", "6"]}], 
       SuperscriptBox["z", "3"]], "+", 
      FractionBox[
       SuperscriptBox["y", "7"], 
       SuperscriptBox["z", "3"]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", 
         RowBox[{"5", "/", "2"}]]}], 
       SuperscriptBox["z", "2"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["y", "3"]}], 
       RowBox[{"v", " ", 
        SuperscriptBox["z", "2"]}]], "-", 
      FractionBox[
       RowBox[{"15", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", 
         RowBox[{"7", "/", "2"}]]}], 
       SuperscriptBox["z", "2"]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", "4"]}], 
       RowBox[{"v", " ", 
        SuperscriptBox["z", "2"]}]], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", 
         RowBox[{"9", "/", "2"}]]}], 
       SuperscriptBox["z", "2"]], "+", 
      FractionBox[
       SuperscriptBox["y", "5"], 
       RowBox[{"v", " ", 
        SuperscriptBox["z", "2"]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", 
         RowBox[{"11", "/", "2"}]]}], 
       SuperscriptBox["z", "2"]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["y", 
         RowBox[{"13", "/", "2"}]]}], 
       SuperscriptBox["z", "2"]], "-", 
      FractionBox[
       SuperscriptBox["y", 
        RowBox[{"3", "/", "2"}]], 
       RowBox[{
        SqrtBox["v"], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "v", " ", 
        SuperscriptBox["y", "2"]}], "z"], "-", 
      FractionBox[
       RowBox[{"12", " ", 
        SuperscriptBox["y", 
         RowBox[{"5", "/", "2"}]]}], 
       RowBox[{
        SqrtBox["v"], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"6", " ", "v", " ", 
        SuperscriptBox["y", "3"]}], "z"], "-", 
      FractionBox[
       RowBox[{"19", " ", 
        SuperscriptBox["y", 
         RowBox[{"7", "/", "2"}]]}], 
       RowBox[{
        SqrtBox["v"], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "v", " ", 
        SuperscriptBox["y", "4"]}], "z"], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["y", 
         RowBox[{"9", "/", "2"}]]}], 
       RowBox[{
        SqrtBox["v"], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"v", " ", 
        SuperscriptBox["y", "5"]}], "z"], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", 
         RowBox[{"11", "/", "2"}]]}], 
       RowBox[{
        SqrtBox["v"], " ", "z"}]], "-", 
      FractionBox[
       SuperscriptBox["y", 
        RowBox[{"13", "/", "2"}]], 
       RowBox[{
        SqrtBox["v"], " ", "z"}]], "-", 
      RowBox[{
       SqrtBox["v"], " ", 
       SuperscriptBox["y", 
        RowBox[{"3", "/", "2"}]], " ", "z"}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["y", "2"], " ", "z"}], "v"], "-", 
      RowBox[{"12", " ", 
       SqrtBox["v"], " ", 
       SuperscriptBox["y", 
        RowBox[{"5", "/", "2"}]], " ", "z"}], "+", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox["y", "3"], " ", "z"}], "v"], "-", 
      RowBox[{"19", " ", 
       SqrtBox["v"], " ", 
       SuperscriptBox["y", 
        RowBox[{"7", "/", "2"}]], " ", "z"}], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", "4"], " ", "z"}], "v"], "-", 
      RowBox[{"9", " ", 
       SqrtBox["v"], " ", 
       SuperscriptBox["y", 
        RowBox[{"9", "/", "2"}]], " ", "z"}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "5"], " ", "z"}], "v"], "-", 
      RowBox[{"3", " ", 
       SqrtBox["v"], " ", 
       SuperscriptBox["y", 
        RowBox[{"11", "/", "2"}]], " ", "z"}], "-", 
      RowBox[{
       SqrtBox["v"], " ", 
       SuperscriptBox["y", 
        RowBox[{"13", "/", "2"}]], " ", "z"}], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["y", 
         RowBox[{"5", "/", "2"}]], " ", 
        SuperscriptBox["z", "2"]}], 
       SqrtBox["v"]], "+", 
      RowBox[{"2", " ", "v", " ", 
       SuperscriptBox["y", "3"], " ", 
       SuperscriptBox["z", "2"]}], "-", 
      FractionBox[
       RowBox[{"15", " ", 
        SuperscriptBox["y", 
         RowBox[{"7", "/", "2"}]], " ", 
        SuperscriptBox["z", "2"]}], 
       SqrtBox["v"]], "+", 
      RowBox[{"3", " ", "v", " ", 
       SuperscriptBox["y", "4"], " ", 
       SuperscriptBox["z", "2"]}], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["y", 
         RowBox[{"9", "/", "2"}]], " ", 
        SuperscriptBox["z", "2"]}], 
       SqrtBox["v"]], "+", 
      RowBox[{"v", " ", 
       SuperscriptBox["y", "5"], " ", 
       SuperscriptBox["z", "2"]}], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", 
         RowBox[{"11", "/", "2"}]], " ", 
        SuperscriptBox["z", "2"]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", 
         RowBox[{"13", "/", "2"}]], " ", 
        SuperscriptBox["z", "2"]}], 
       SqrtBox["v"]], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["y", "3"], " ", 
       SuperscriptBox["z", "3"]}], "+", 
      RowBox[{"13", " ", 
       SuperscriptBox["y", "4"], " ", 
       SuperscriptBox["z", "3"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["y", "5"], " ", 
       SuperscriptBox["z", "3"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["y", "6"], " ", 
       SuperscriptBox["z", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["y", "7"], " ", 
       SuperscriptBox["z", "3"]}], "-", 
      RowBox[{"4", " ", 
       SqrtBox["v"], " ", 
       SuperscriptBox["y", 
        RowBox[{"9", "/", "2"}]], " ", 
       SuperscriptBox["z", "4"]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "5"], " ", 
        SuperscriptBox["z", "4"]}], "v"], "-", 
      RowBox[{"3", " ", 
       SqrtBox["v"], " ", 
       SuperscriptBox["y", 
        RowBox[{"11", "/", "2"}]], " ", 
       SuperscriptBox["z", "4"]}], "-", 
      RowBox[{
       SqrtBox["v"], " ", 
       SuperscriptBox["y", 
        RowBox[{"13", "/", "2"}]], " ", 
       SuperscriptBox["z", "4"]}], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["y", 
         RowBox[{"11", "/", "2"}]], " ", 
        SuperscriptBox["z", "5"]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", 
         RowBox[{"13", "/", "2"}]], " ", 
        SuperscriptBox["z", "5"]}], 
       SqrtBox["v"]], "+", 
      RowBox[{
       SuperscriptBox["y", "6"], " ", 
       SuperscriptBox["z", "6"]}], "+", 
      RowBox[{
       SuperscriptBox["y", "7"], " ", 
       SuperscriptBox["z", "6"]}]}], ")"}], 
    SuperscriptBox["q", "7"]}], "+", 
   RowBox[{"O", 
    RowBox[{"(", 
     SuperscriptBox["q", "8"], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.815194601995493*^9, 3.8151946091574097`*^9}, {
   3.815194737196862*^9, 3.815194838971369*^9}, {3.815194870437796*^9, 
   3.815194876187014*^9}, {3.815194912665082*^9, 3.815194921266613*^9}, {
   3.815195002640606*^9, 3.8151950165057373`*^9}, {3.8151950498022203`*^9, 
   3.815195053761363*^9}, {3.8151951409705973`*^9, 3.815195146072592*^9}, {
   3.815195178156437*^9, 3.815195185984408*^9}, {3.815195236799254*^9, 
   3.815195256031103*^9}, {3.815195308602068*^9, 3.815195313825205*^9}, {
   3.815195469614196*^9, 3.815195535538431*^9}, 3.815195570162986*^9, {
   3.815318524912788*^9, 3.815318533381254*^9}, {3.815318566661419*^9, 
   3.815318574110982*^9}, {3.815378057332762*^9, 3.81537806044086*^9}, 
   3.8153792584693317`*^9, {3.847817212856995*^9, 3.8478172149156857`*^9}, {
   3.847818202551474*^9, 
   3.847818206693891*^9}},ExpressionUUID->"315c9687-0820-4ce2-9f0b-\
427910103cf3"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "N=2 VOA labelled by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Z", "4"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "c4405982-915c-4792-9bf3-aede43ff75a7"]
}], "Section",
 CellChangeTimes->{{3.8117876283270435`*^9, 3.8117876513615847`*^9}, {
  3.8117909813330374`*^9, 3.8117909899044003`*^9}, {3.8118096424897494`*^9, 
  3.811809642565547*^9}, {3.847817078809691*^9, 3.84781708924706*^9}, {
  3.847817148863988*^9, 3.84781715519309*^9}, {3.84781845835459*^9, 
  3.847818460062707*^9}, {3.847820242402594*^9, 
  3.84782024335863*^9}},ExpressionUUID->"ed9e1b51-f2da-4b0b-b8e8-\
9032ba425bc0"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[Chi]", 
   SubscriptBox["Z", "4"]], "=", 
  RowBox[{"1", "+", 
   RowBox[{"y", " ", "q"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SqrtBox["v"], " ", "y"}], 
        SqrtBox["z"]]}], "-", 
      FractionBox[
       RowBox[{"y", " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]]}], ")"}], 
    SuperscriptBox["q", 
     RowBox[{"3", "/", "2"}]]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "y"}], "+", 
      SuperscriptBox["y", "2"], "+", 
      FractionBox[
       SuperscriptBox["y", "2"], 
       SuperscriptBox["z", "2"]], "+", 
      RowBox[{
       SuperscriptBox["y", "2"], " ", 
       SuperscriptBox["z", "2"]}]}], ")"}], 
    SuperscriptBox["q", "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["y", "2"], 
        RowBox[{
         SqrtBox["v"], " ", 
         SuperscriptBox["z", 
          RowBox[{"3", "/", "2"}]]}]]}], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["v"], " ", "y"}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "2"]}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{"y", " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "2"], " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "-", 
      RowBox[{
       SqrtBox["v"], " ", 
       SuperscriptBox["y", "2"], " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]}]}], ")"}], 
    SuperscriptBox["q", 
     RowBox[{"5", "/", "2"}]]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "y"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["y", "2"]}], "+", 
      SuperscriptBox["y", "3"], "+", 
      FractionBox[
       SuperscriptBox["y", "2"], 
       SuperscriptBox["z", "2"]], "+", 
      FractionBox[
       SuperscriptBox["y", "3"], 
       SuperscriptBox["z", "2"]], "+", 
      RowBox[{
       SuperscriptBox["y", "2"], " ", 
       SuperscriptBox["z", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["y", "3"], " ", 
       SuperscriptBox["z", "2"]}]}], ")"}], 
    SuperscriptBox["q", "3"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SqrtBox["v"], " ", 
         SuperscriptBox["y", "3"]}], 
        SuperscriptBox["z", 
         RowBox[{"5", "/", "2"}]]]}], "-", 
      FractionBox[
       SuperscriptBox["y", "2"], 
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["z", 
         RowBox[{"3", "/", "2"}]]}]], "-", 
      FractionBox[
       SuperscriptBox["y", "3"], 
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["z", 
         RowBox[{"3", "/", "2"}]]}]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["v"], " ", "y"}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "2"]}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "3"]}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{"y", " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", "2"], " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "3"], " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "-", 
      RowBox[{
       SqrtBox["v"], " ", 
       SuperscriptBox["y", "2"], " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]}], "-", 
      RowBox[{
       SqrtBox["v"], " ", 
       SuperscriptBox["y", "3"], " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "3"], " ", 
        SuperscriptBox["z", 
         RowBox[{"5", "/", "2"}]]}], 
       SqrtBox["v"]]}], ")"}], 
    SuperscriptBox["q", 
     RowBox[{"7", "/", "2"}]]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "y"}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["y", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["y", "3"]}], "+", 
      SuperscriptBox["y", "4"], "+", 
      FractionBox[
       SuperscriptBox["y", "4"], 
       SuperscriptBox["z", "4"]], "+", 
      FractionBox[
       SuperscriptBox["y", "2"], 
       SuperscriptBox["z", "2"]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", "3"]}], 
       SuperscriptBox["z", "2"]], "+", 
      FractionBox[
       SuperscriptBox["y", "4"], 
       SuperscriptBox["z", "2"]], "+", 
      FractionBox[
       RowBox[{"v", " ", 
        SuperscriptBox["y", "2"]}], "z"], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "2"], " ", "z"}], "v"], "+", 
      RowBox[{
       SuperscriptBox["y", "2"], " ", 
       SuperscriptBox["z", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["y", "3"], " ", 
       SuperscriptBox["z", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["y", "4"], " ", 
       SuperscriptBox["z", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["y", "4"], " ", 
       SuperscriptBox["z", "4"]}]}], ")"}], 
    SuperscriptBox["q", "4"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["y", "4"], 
        RowBox[{
         SqrtBox["v"], " ", 
         SuperscriptBox["z", 
          RowBox[{"7", "/", "2"}]]}]]}], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "3"]}], 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "4"]}], 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]], "-", 
      FractionBox[
       SuperscriptBox["y", "2"], 
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["z", 
         RowBox[{"3", "/", "2"}]]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", "3"]}], 
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["z", 
         RowBox[{"3", "/", "2"}]]}]], "-", 
      FractionBox[
       SuperscriptBox["y", "4"], 
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["z", 
         RowBox[{"3", "/", "2"}]]}]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["v"], " ", "y"}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "2"]}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "3"]}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "4"]}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{"y", " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["y", "2"], " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", "3"], " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "4"], " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "-", 
      RowBox[{
       SqrtBox["v"], " ", 
       SuperscriptBox["y", "2"], " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]}], "-", 
      RowBox[{"3", " ", 
       SqrtBox["v"], " ", 
       SuperscriptBox["y", "3"], " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]}], "-", 
      RowBox[{
       SqrtBox["v"], " ", 
       SuperscriptBox["y", "4"], " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]}], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["y", "3"], " ", 
        SuperscriptBox["z", 
         RowBox[{"5", "/", "2"}]]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "4"], " ", 
        SuperscriptBox["z", 
         RowBox[{"5", "/", "2"}]]}], 
       SqrtBox["v"]], "-", 
      RowBox[{
       SqrtBox["v"], " ", 
       SuperscriptBox["y", "4"], " ", 
       SuperscriptBox["z", 
        RowBox[{"7", "/", "2"}]]}]}], ")"}], 
    SuperscriptBox["q", 
     RowBox[{"9", "/", "2"}]]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "y"}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["y", "2"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["y", "3"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["y", "4"]}], "+", 
      SuperscriptBox["y", "5"], "+", 
      FractionBox[
       SuperscriptBox["y", "4"], 
       SuperscriptBox["z", "4"]], "+", 
      FractionBox[
       SuperscriptBox["y", "5"], 
       SuperscriptBox["z", "4"]], "+", 
      FractionBox[
       SuperscriptBox["y", "2"], 
       SuperscriptBox["z", "2"]], "+", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox["y", "3"]}], 
       SuperscriptBox["z", "2"]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", "4"]}], 
       SuperscriptBox["z", "2"]], "+", 
      FractionBox[
       SuperscriptBox["y", "5"], 
       SuperscriptBox["z", "2"]], "+", 
      FractionBox[
       RowBox[{"v", " ", 
        SuperscriptBox["y", "2"]}], "z"], "+", 
      FractionBox[
       SuperscriptBox["y", "3"], 
       RowBox[{"v", " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"v", " ", 
        SuperscriptBox["y", "3"]}], "z"], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "2"], " ", "z"}], "v"], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "3"], " ", "z"}], "v"], "+", 
      RowBox[{"v", " ", 
       SuperscriptBox["y", "3"], " ", "z"}], "+", 
      RowBox[{
       SuperscriptBox["y", "2"], " ", 
       SuperscriptBox["z", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["y", "3"], " ", 
       SuperscriptBox["z", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["y", "4"], " ", 
       SuperscriptBox["z", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["y", "5"], " ", 
       SuperscriptBox["z", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["y", "4"], " ", 
       SuperscriptBox["z", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["y", "5"], " ", 
       SuperscriptBox["z", "4"]}]}], ")"}], 
    SuperscriptBox["q", "5"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SqrtBox["v"], " ", 
         SuperscriptBox["y", "5"]}], 
        SuperscriptBox["z", 
         RowBox[{"9", "/", "2"}]]]}], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["y", "4"]}], 
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["z", 
         RowBox[{"7", "/", "2"}]]}]], "-", 
      FractionBox[
       SuperscriptBox["y", "5"], 
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["z", 
         RowBox[{"7", "/", "2"}]]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "3"]}], 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "4"]}], 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "5"]}], 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]], "-", 
      FractionBox[
       SuperscriptBox["y", "2"], 
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["z", 
         RowBox[{"3", "/", "2"}]]}]], "-", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox["y", "3"]}], 
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["z", 
         RowBox[{"3", "/", "2"}]]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", "4"]}], 
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["z", 
         RowBox[{"3", "/", "2"}]]}]], "-", 
      FractionBox[
       SuperscriptBox["y", "5"], 
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["z", 
         RowBox[{"3", "/", "2"}]]}]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["v"], " ", "y"}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{"7", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "2"]}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "3"]}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "4"]}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "5"]}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{"y", " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["y", "2"], " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["y", "3"], " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", "4"], " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "5"], " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "-", 
      RowBox[{
       SqrtBox["v"], " ", 
       SuperscriptBox["y", "2"], " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]}], "-", 
      RowBox[{"6", " ", 
       SqrtBox["v"], " ", 
       SuperscriptBox["y", "3"], " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]}], "-", 
      RowBox[{"3", " ", 
       SqrtBox["v"], " ", 
       SuperscriptBox["y", "4"], " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]}], "-", 
      RowBox[{
       SqrtBox["v"], " ", 
       SuperscriptBox["y", "5"], " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]}], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", "3"], " ", 
        SuperscriptBox["z", 
         RowBox[{"5", "/", "2"}]]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", "4"], " ", 
        SuperscriptBox["z", 
         RowBox[{"5", "/", "2"}]]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "5"], " ", 
        SuperscriptBox["z", 
         RowBox[{"5", "/", "2"}]]}], 
       SqrtBox["v"]], "-", 
      RowBox[{"2", " ", 
       SqrtBox["v"], " ", 
       SuperscriptBox["y", "4"], " ", 
       SuperscriptBox["z", 
        RowBox[{"7", "/", "2"}]]}], "-", 
      RowBox[{
       SqrtBox["v"], " ", 
       SuperscriptBox["y", "5"], " ", 
       SuperscriptBox["z", 
        RowBox[{"7", "/", "2"}]]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "5"], " ", 
        SuperscriptBox["z", 
         RowBox[{"9", "/", "2"}]]}], 
       SqrtBox["v"]]}], ")"}], 
    SuperscriptBox["q", 
     RowBox[{"11", "/", "2"}]]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "y"}], "+", 
      RowBox[{"13", " ", 
       SuperscriptBox["y", "2"]}], "+", 
      RowBox[{"19", " ", 
       SuperscriptBox["y", "3"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["y", "5"]}], "+", 
      SuperscriptBox["y", "6"], "+", 
      FractionBox[
       SuperscriptBox["y", "6"], 
       SuperscriptBox["z", "6"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["y", "4"]}], 
       SuperscriptBox["z", "4"]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", "5"]}], 
       SuperscriptBox["z", "4"]], "+", 
      FractionBox[
       SuperscriptBox["y", "6"], 
       SuperscriptBox["z", "4"]], "+", 
      FractionBox[
       SuperscriptBox["y", "4"], 
       RowBox[{"v", " ", 
        SuperscriptBox["z", "3"]}]], "+", 
      FractionBox[
       RowBox[{"v", " ", 
        SuperscriptBox["y", "4"]}], 
       SuperscriptBox["z", "3"]], "+", 
      FractionBox[
       SuperscriptBox["y", "2"], 
       SuperscriptBox["z", "2"]], "+", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["y", "3"]}], 
       SuperscriptBox["z", "2"]], "+", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["y", "4"]}], 
       SuperscriptBox["z", "2"]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", "5"]}], 
       SuperscriptBox["z", "2"]], "+", 
      FractionBox[
       SuperscriptBox["y", "6"], 
       SuperscriptBox["z", "2"]], "+", 
      FractionBox[
       RowBox[{"2", " ", "v", " ", 
        SuperscriptBox["y", "2"]}], "z"], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["y", "3"]}], 
       RowBox[{"v", " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "v", " ", 
        SuperscriptBox["y", "3"]}], "z"], "+", 
      FractionBox[
       SuperscriptBox["y", "4"], 
       RowBox[{"v", " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"v", " ", 
        SuperscriptBox["y", "4"]}], "z"], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["y", "2"], " ", "z"}], "v"], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", "3"], " ", "z"}], "v"], "+", 
      RowBox[{"2", " ", "v", " ", 
       SuperscriptBox["y", "3"], " ", "z"}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "4"], " ", "z"}], "v"], "+", 
      RowBox[{"v", " ", 
       SuperscriptBox["y", "4"], " ", "z"}], "+", 
      RowBox[{
       SuperscriptBox["y", "2"], " ", 
       SuperscriptBox["z", "2"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["y", "3"], " ", 
       SuperscriptBox["z", "2"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["y", "4"], " ", 
       SuperscriptBox["z", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["y", "5"], " ", 
       SuperscriptBox["z", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["y", "6"], " ", 
       SuperscriptBox["z", "2"]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "4"], " ", 
        SuperscriptBox["z", "3"]}], "v"], "+", 
      RowBox[{"v", " ", 
       SuperscriptBox["y", "4"], " ", 
       SuperscriptBox["z", "3"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["y", "4"], " ", 
       SuperscriptBox["z", "4"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["y", "5"], " ", 
       SuperscriptBox["z", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["y", "6"], " ", 
       SuperscriptBox["z", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["y", "6"], " ", 
       SuperscriptBox["z", "6"]}]}], ")"}], 
    SuperscriptBox["q", "6"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["y", "6"], 
        RowBox[{
         SqrtBox["v"], " ", 
         SuperscriptBox["z", 
          RowBox[{"11", "/", "2"}]]}]]}], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "5"]}], 
       SuperscriptBox["z", 
        RowBox[{"9", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "6"]}], 
       SuperscriptBox["z", 
        RowBox[{"9", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", "4"]}], 
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["z", 
         RowBox[{"7", "/", "2"}]]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", "5"]}], 
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["z", 
         RowBox[{"7", "/", "2"}]]}]], "-", 
      FractionBox[
       SuperscriptBox["y", "6"], 
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["z", 
         RowBox[{"7", "/", "2"}]]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "3"]}], 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"8", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "4"]}], 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "5"]}], 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "6"]}], 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]], "-", 
      FractionBox[
       SuperscriptBox["y", "2"], 
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["z", 
         RowBox[{"3", "/", "2"}]]}]], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["y", "3"]}], 
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["z", 
         RowBox[{"3", "/", "2"}]]}]], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["y", "4"]}], 
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["z", 
         RowBox[{"3", "/", "2"}]]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", "5"]}], 
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["z", 
         RowBox[{"3", "/", "2"}]]}]], "-", 
      FractionBox[
       SuperscriptBox["y", "6"], 
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["z", 
         RowBox[{"3", "/", "2"}]]}]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["v"], " ", "y"}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "2"]}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{"16", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "3"]}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "4"]}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "5"]}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "6"]}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{"y", " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["y", "2"], " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["y", "3"], " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["y", "4"], " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", "5"], " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "6"], " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "-", 
      RowBox[{
       SqrtBox["v"], " ", 
       SuperscriptBox["y", "2"], " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]}], "-", 
      RowBox[{"9", " ", 
       SqrtBox["v"], " ", 
       SuperscriptBox["y", "3"], " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]}], "-", 
      RowBox[{"9", " ", 
       SqrtBox["v"], " ", 
       SuperscriptBox["y", "4"], " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]}], "-", 
      RowBox[{"3", " ", 
       SqrtBox["v"], " ", 
       SuperscriptBox["y", "5"], " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]}], "-", 
      RowBox[{
       SqrtBox["v"], " ", 
       SuperscriptBox["y", "6"], " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]}], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["y", "3"], " ", 
        SuperscriptBox["z", 
         RowBox[{"5", "/", "2"}]]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["y", "4"], " ", 
        SuperscriptBox["z", 
         RowBox[{"5", "/", "2"}]]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", "5"], " ", 
        SuperscriptBox["z", 
         RowBox[{"5", "/", "2"}]]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "6"], " ", 
        SuperscriptBox["z", 
         RowBox[{"5", "/", "2"}]]}], 
       SqrtBox["v"]], "-", 
      RowBox[{"3", " ", 
       SqrtBox["v"], " ", 
       SuperscriptBox["y", "4"], " ", 
       SuperscriptBox["z", 
        RowBox[{"7", "/", "2"}]]}], "-", 
      RowBox[{"3", " ", 
       SqrtBox["v"], " ", 
       SuperscriptBox["y", "5"], " ", 
       SuperscriptBox["z", 
        RowBox[{"7", "/", "2"}]]}], "-", 
      RowBox[{
       SqrtBox["v"], " ", 
       SuperscriptBox["y", "6"], " ", 
       SuperscriptBox["z", 
        RowBox[{"7", "/", "2"}]]}], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["y", "5"], " ", 
        SuperscriptBox["z", 
         RowBox[{"9", "/", "2"}]]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "6"], " ", 
        SuperscriptBox["z", 
         RowBox[{"9", "/", "2"}]]}], 
       SqrtBox["v"]], "-", 
      RowBox[{
       SqrtBox["v"], " ", 
       SuperscriptBox["y", "6"], " ", 
       SuperscriptBox["z", 
        RowBox[{"11", "/", "2"}]]}]}], ")"}], 
    SuperscriptBox["q", 
     RowBox[{"13", "/", "2"}]]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "y"}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox["y", "2"]}], "+", 
      RowBox[{"31", " ", 
       SuperscriptBox["y", "3"]}], "+", 
      RowBox[{"22", " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["y", "5"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["y", "6"]}], "+", 
      SuperscriptBox["y", "7"], "+", 
      FractionBox[
       SuperscriptBox["y", "6"], 
       SuperscriptBox["z", "6"]], "+", 
      FractionBox[
       SuperscriptBox["y", "7"], 
       SuperscriptBox["z", "6"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["y", "4"]}], 
       SuperscriptBox["z", "4"]], "+", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["y", "5"]}], 
       SuperscriptBox["z", "4"]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", "6"]}], 
       SuperscriptBox["z", "4"]], "+", 
      FractionBox[
       SuperscriptBox["y", "7"], 
       SuperscriptBox["z", "4"]], "+", 
      FractionBox[
       SuperscriptBox["y", "4"], 
       RowBox[{"v", " ", 
        SuperscriptBox["z", "3"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "v", " ", 
        SuperscriptBox["y", "4"]}], 
       SuperscriptBox["z", "3"]], "+", 
      FractionBox[
       SuperscriptBox["y", "5"], 
       RowBox[{"v", " ", 
        SuperscriptBox["z", "3"]}]], "+", 
      FractionBox[
       RowBox[{"v", " ", 
        SuperscriptBox["y", "5"]}], 
       SuperscriptBox["z", "3"]], "+", 
      FractionBox[
       SuperscriptBox["y", "2"], 
       SuperscriptBox["z", "2"]], "+", 
      FractionBox[
       RowBox[{"12", " ", 
        SuperscriptBox["y", "3"]}], 
       SuperscriptBox["z", "2"]], "+", 
      FractionBox[
       RowBox[{"19", " ", 
        SuperscriptBox["y", "4"]}], 
       SuperscriptBox["z", "2"]], "+", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["y", "5"]}], 
       SuperscriptBox["z", "2"]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", "6"]}], 
       SuperscriptBox["z", "2"]], "+", 
      FractionBox[
       SuperscriptBox["y", "7"], 
       SuperscriptBox["z", "2"]], "+", 
      FractionBox[
       RowBox[{"2", " ", "v", " ", 
        SuperscriptBox["y", "2"]}], "z"], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", "3"]}], 
       RowBox[{"v", " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"6", " ", "v", " ", 
        SuperscriptBox["y", "3"]}], "z"], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", "4"]}], 
       RowBox[{"v", " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "v", " ", 
        SuperscriptBox["y", "4"]}], "z"], "+", 
      FractionBox[
       SuperscriptBox["y", "5"], 
       RowBox[{"v", " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"v", " ", 
        SuperscriptBox["y", "5"]}], "z"], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["y", "2"], " ", "z"}], "v"], "+", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox["y", "3"], " ", "z"}], "v"], "+", 
      RowBox[{"3", " ", "v", " ", 
       SuperscriptBox["y", "3"], " ", "z"}], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", "4"], " ", "z"}], "v"], "+", 
      RowBox[{"3", " ", "v", " ", 
       SuperscriptBox["y", "4"], " ", "z"}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "5"], " ", "z"}], "v"], "+", 
      RowBox[{"v", " ", 
       SuperscriptBox["y", "5"], " ", "z"}], "+", 
      RowBox[{
       SuperscriptBox["y", "2"], " ", 
       SuperscriptBox["z", "2"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["y", "3"], " ", 
       SuperscriptBox["z", "2"]}], "+", 
      RowBox[{"19", " ", 
       SuperscriptBox["y", "4"], " ", 
       SuperscriptBox["z", "2"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["y", "5"], " ", 
       SuperscriptBox["z", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["y", "6"], " ", 
       SuperscriptBox["z", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["y", "7"], " ", 
       SuperscriptBox["z", "2"]}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["y", "4"], " ", 
        SuperscriptBox["z", "3"]}], "v"], "+", 
      RowBox[{"v", " ", 
       SuperscriptBox["y", "4"], " ", 
       SuperscriptBox["z", "3"]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "5"], " ", 
        SuperscriptBox["z", "3"]}], "v"], "+", 
      RowBox[{"v", " ", 
       SuperscriptBox["y", "5"], " ", 
       SuperscriptBox["z", "3"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["y", "4"], " ", 
       SuperscriptBox["z", "4"]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["y", "5"], " ", 
       SuperscriptBox["z", "4"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["y", "6"], " ", 
       SuperscriptBox["z", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["y", "7"], " ", 
       SuperscriptBox["z", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["y", "6"], " ", 
       SuperscriptBox["z", "6"]}], "+", 
      RowBox[{
       SuperscriptBox["y", "7"], " ", 
       SuperscriptBox["z", "6"]}]}], ")"}], 
    SuperscriptBox["q", "7"]}], " ", "+", " ", 
   RowBox[{"O", 
    RowBox[{"(", 
     SuperscriptBox["q", "8"], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.815195608237412*^9, 3.815195621566333*^9}, {
   3.815195742982471*^9, 3.815195781593485*^9}, {3.815195866575927*^9, 
   3.815195869846373*^9}, {3.815196497199319*^9, 3.815196505162567*^9}, {
   3.815196536895722*^9, 3.815196542537282*^9}, {3.815196577934112*^9, 
   3.815196681922167*^9}, {3.815196716411767*^9, 3.815196721896928*^9}, {
   3.815196760197672*^9, 3.815196765319708*^9}, {3.815196868050662*^9, 
   3.815196886613102*^9}, 3.8151970660294447`*^9, {3.847818467680398*^9, 
   3.847818469433601*^9}, {3.8478191731497498`*^9, 
   3.847819177271418*^9}},ExpressionUUID->"8a953c27-5e5d-47de-af12-\
9e51cf88b7fb"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "N=2 VOA  labelled by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Z", "6"], TraditionalForm]],ExpressionUUID->
  "c78d9b4d-f47e-42da-8e9d-122c1781b349"]
}], "Section",
 CellChangeTimes->{{3.8117876283270435`*^9, 3.8117876513615847`*^9}, {
   3.8117909813330374`*^9, 3.8117909899044003`*^9}, {3.8118096424897494`*^9, 
   3.811809642565547*^9}, {3.811848546227171*^9, 3.8118485462969837`*^9}, 
   3.847817091033855*^9, {3.847817156789873*^9, 3.847817159220447*^9}, {
   3.8478202294655848`*^9, 
   3.84782025529848*^9}},ExpressionUUID->"fbbc9c1d-67a3-4561-9b1a-\
82551e002b28"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[Chi]", 
   SubscriptBox["Z", "6"]], "=", 
  RowBox[{"1", "+", 
   RowBox[{"y", " ", "q"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SqrtBox["v"], " ", "y"}], 
        SqrtBox["z"]]}], "-", 
      FractionBox[
       RowBox[{"y", " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]]}], ")"}], 
    SuperscriptBox["q", 
     RowBox[{"3", "/", "2"}]]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "y"}], "+", 
      SuperscriptBox["y", "2"]}], ")"}], 
    SuperscriptBox["q", "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SqrtBox["v"], " ", "y"}], 
        SqrtBox["z"]]}], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "2"]}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{"y", " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "2"], " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]]}], ")"}], 
    SuperscriptBox["q", 
     RowBox[{"5", "/", "2"}]]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "y"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["y", "2"]}], "+", 
      SuperscriptBox["y", "3"], "+", 
      FractionBox[
       SuperscriptBox["y", "3"], 
       SuperscriptBox["z", "3"]], "+", 
      RowBox[{
       SuperscriptBox["y", "3"], " ", 
       SuperscriptBox["z", "3"]}]}], ")"}], 
    SuperscriptBox["q", "3"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["y", "3"], 
        RowBox[{
         SqrtBox["v"], " ", 
         SuperscriptBox["z", 
          RowBox[{"5", "/", "2"}]]}]]}], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["v"], " ", "y"}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "2"]}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "3"]}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{"y", " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", "2"], " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "3"], " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "-", 
      RowBox[{
       SqrtBox["v"], " ", 
       SuperscriptBox["y", "3"], " ", 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]}]}], ")"}], 
    SuperscriptBox["q", 
     RowBox[{"7", "/", "2"}]]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "y"}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["y", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["y", "3"]}], "+", 
      SuperscriptBox["y", "4"], "+", 
      FractionBox[
       SuperscriptBox["y", "3"], 
       SuperscriptBox["z", "3"]], "+", 
      FractionBox[
       SuperscriptBox["y", "4"], 
       SuperscriptBox["z", "3"]], "+", 
      FractionBox[
       RowBox[{"v", " ", 
        SuperscriptBox["y", "2"]}], "z"], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "2"], " ", "z"}], "v"], "+", 
      RowBox[{
       SuperscriptBox["y", "3"], " ", 
       SuperscriptBox["z", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["y", "4"], " ", 
       SuperscriptBox["z", "3"]}]}], ")"}], 
    SuperscriptBox["q", "4"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SqrtBox["v"], " ", 
         SuperscriptBox["y", "4"]}], 
        SuperscriptBox["z", 
         RowBox[{"7", "/", "2"}]]]}], "-", 
      FractionBox[
       SuperscriptBox["y", "3"], 
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["z", 
         RowBox[{"5", "/", "2"}]]}]], "-", 
      FractionBox[
       SuperscriptBox["y", "4"], 
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["z", 
         RowBox[{"5", "/", "2"}]]}]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["v"], " ", "y"}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "2"]}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "3"]}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "4"]}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{"y", " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["y", "2"], " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", "3"], " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "4"], " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "-", 
      RowBox[{
       SqrtBox["v"], " ", 
       SuperscriptBox["y", "3"], " ", 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]}], "-", 
      RowBox[{
       SqrtBox["v"], " ", 
       SuperscriptBox["y", "4"], " ", 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "4"], " ", 
        SuperscriptBox["z", 
         RowBox[{"7", "/", "2"}]]}], 
       SqrtBox["v"]]}], ")"}], 
    SuperscriptBox["q", 
     RowBox[{"9", "/", "2"}]]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "y"}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["y", "2"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["y", "3"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["y", "4"]}], "+", 
      SuperscriptBox["y", "5"], "+", 
      FractionBox[
       SuperscriptBox["y", "3"], 
       SuperscriptBox["z", "3"]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", "4"]}], 
       SuperscriptBox["z", "3"]], "+", 
      FractionBox[
       SuperscriptBox["y", "5"], 
       SuperscriptBox["z", "3"]], "+", 
      FractionBox[
       RowBox[{"v", " ", 
        SuperscriptBox["y", "2"]}], "z"], "+", 
      FractionBox[
       RowBox[{"v", " ", 
        SuperscriptBox["y", "3"]}], "z"], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "2"], " ", "z"}], "v"], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "3"], " ", "z"}], "v"], "+", 
      RowBox[{
       SuperscriptBox["y", "3"], " ", 
       SuperscriptBox["z", "3"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["y", "4"], " ", 
       SuperscriptBox["z", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["y", "5"], " ", 
       SuperscriptBox["z", "3"]}]}], ")"}], 
    SuperscriptBox["q", "5"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         SqrtBox["v"], " ", 
         SuperscriptBox["y", "4"]}], 
        SuperscriptBox["z", 
         RowBox[{"7", "/", "2"}]]]}], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "5"]}], 
       SuperscriptBox["z", 
        RowBox[{"7", "/", "2"}]]], "-", 
      FractionBox[
       SuperscriptBox["y", "3"], 
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["z", 
         RowBox[{"5", "/", "2"}]]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", "4"]}], 
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["z", 
         RowBox[{"5", "/", "2"}]]}]], "-", 
      FractionBox[
       SuperscriptBox["y", "5"], 
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["z", 
         RowBox[{"5", "/", "2"}]]}]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["v"], " ", "y"}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{"7", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "2"]}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "3"]}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "4"]}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "5"]}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{"y", " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["y", "2"], " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["y", "3"], " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", "4"], " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "5"], " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "-", 
      RowBox[{
       SqrtBox["v"], " ", 
       SuperscriptBox["y", "3"], " ", 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]}], "-", 
      RowBox[{"3", " ", 
       SqrtBox["v"], " ", 
       SuperscriptBox["y", "4"], " ", 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]}], "-", 
      RowBox[{
       SqrtBox["v"], " ", 
       SuperscriptBox["y", "5"], " ", 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]}], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["y", "4"], " ", 
        SuperscriptBox["z", 
         RowBox[{"7", "/", "2"}]]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "5"], " ", 
        SuperscriptBox["z", 
         RowBox[{"7", "/", "2"}]]}], 
       SqrtBox["v"]]}], ")"}], 
    SuperscriptBox["q", 
     RowBox[{"11", "/", "2"}]]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "y"}], "+", 
      RowBox[{"13", " ", 
       SuperscriptBox["y", "2"]}], "+", 
      RowBox[{"19", " ", 
       SuperscriptBox["y", "3"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["y", "5"]}], "+", 
      SuperscriptBox["y", "6"], "+", 
      FractionBox[
       SuperscriptBox["y", "6"], 
       SuperscriptBox["z", "6"]], "+", 
      FractionBox[
       SuperscriptBox["y", "3"], 
       SuperscriptBox["z", "3"]], "+", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox["y", "4"]}], 
       SuperscriptBox["z", "3"]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", "5"]}], 
       SuperscriptBox["z", "3"]], "+", 
      FractionBox[
       SuperscriptBox["y", "6"], 
       SuperscriptBox["z", "3"]], "+", 
      FractionBox[
       SuperscriptBox["y", "4"], 
       RowBox[{"v", " ", 
        SuperscriptBox["z", "2"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "v", " ", 
        SuperscriptBox["y", "2"]}], "z"], "+", 
      FractionBox[
       RowBox[{"3", " ", "v", " ", 
        SuperscriptBox["y", "3"]}], "z"], "+", 
      FractionBox[
       RowBox[{"v", " ", 
        SuperscriptBox["y", "4"]}], "z"], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["y", "2"], " ", "z"}], "v"], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", "3"], " ", "z"}], "v"], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "4"], " ", "z"}], "v"], "+", 
      RowBox[{"v", " ", 
       SuperscriptBox["y", "4"], " ", 
       SuperscriptBox["z", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["y", "3"], " ", 
       SuperscriptBox["z", "3"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["y", "4"], " ", 
       SuperscriptBox["z", "3"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["y", "5"], " ", 
       SuperscriptBox["z", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["y", "6"], " ", 
       SuperscriptBox["z", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["y", "6"], " ", 
       SuperscriptBox["z", "6"]}]}], ")"}], 
    SuperscriptBox["q", "6"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["y", "6"], 
        RowBox[{
         SqrtBox["v"], " ", 
         SuperscriptBox["z", 
          RowBox[{"11", "/", "2"}]]}]]}], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "4"]}], 
       SuperscriptBox["z", 
        RowBox[{"7", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "5"]}], 
       SuperscriptBox["z", 
        RowBox[{"7", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "6"]}], 
       SuperscriptBox["z", 
        RowBox[{"7", "/", "2"}]]], "-", 
      FractionBox[
       SuperscriptBox["y", "3"], 
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["z", 
         RowBox[{"5", "/", "2"}]]}]], "-", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox["y", "4"]}], 
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["z", 
         RowBox[{"5", "/", "2"}]]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", "5"]}], 
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["z", 
         RowBox[{"5", "/", "2"}]]}]], "-", 
      FractionBox[
       SuperscriptBox["y", "6"], 
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["z", 
         RowBox[{"5", "/", "2"}]]}]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["v"], " ", "y"}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "2"]}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{"16", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "3"]}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "4"]}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "5"]}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "6"]}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{"y", " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["y", "2"], " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["y", "3"], " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["y", "4"], " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", "5"], " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "6"], " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "-", 
      RowBox[{
       SqrtBox["v"], " ", 
       SuperscriptBox["y", "3"], " ", 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]}], "-", 
      RowBox[{"6", " ", 
       SqrtBox["v"], " ", 
       SuperscriptBox["y", "4"], " ", 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]}], "-", 
      RowBox[{"3", " ", 
       SqrtBox["v"], " ", 
       SuperscriptBox["y", "5"], " ", 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]}], "-", 
      RowBox[{
       SqrtBox["v"], " ", 
       SuperscriptBox["y", "6"], " ", 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]}], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", "4"], " ", 
        SuperscriptBox["z", 
         RowBox[{"7", "/", "2"}]]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", "5"], " ", 
        SuperscriptBox["z", 
         RowBox[{"7", "/", "2"}]]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "6"], " ", 
        SuperscriptBox["z", 
         RowBox[{"7", "/", "2"}]]}], 
       SqrtBox["v"]], "-", 
      RowBox[{
       SqrtBox["v"], " ", 
       SuperscriptBox["y", "6"], " ", 
       SuperscriptBox["z", 
        RowBox[{"11", "/", "2"}]]}]}], ")"}], 
    SuperscriptBox["q", 
     RowBox[{"13", "/", "2"}]]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "y"}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox["y", "2"]}], "+", 
      RowBox[{"31", " ", 
       SuperscriptBox["y", "3"]}], "+", 
      RowBox[{"22", " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["y", "5"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["y", "6"]}], "+", 
      SuperscriptBox["y", "7"], "+", 
      FractionBox[
       SuperscriptBox["y", "6"], 
       SuperscriptBox["z", "6"]], "+", 
      FractionBox[
       SuperscriptBox["y", "7"], 
       SuperscriptBox["z", "6"]], "+", 
      FractionBox[
       RowBox[{"v", " ", 
        SuperscriptBox["y", "5"]}], 
       SuperscriptBox["z", "4"]], "+", 
      FractionBox[
       SuperscriptBox["y", "3"], 
       SuperscriptBox["z", "3"]], "+", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["y", "4"]}], 
       SuperscriptBox["z", "3"]], "+", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["y", "5"]}], 
       SuperscriptBox["z", "3"]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", "6"]}], 
       SuperscriptBox["z", "3"]], "+", 
      FractionBox[
       SuperscriptBox["y", "7"], 
       SuperscriptBox["z", "3"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["y", "4"]}], 
       RowBox[{"v", " ", 
        SuperscriptBox["z", "2"]}]], "+", 
      FractionBox[
       SuperscriptBox["y", "5"], 
       RowBox[{"v", " ", 
        SuperscriptBox["z", "2"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "v", " ", 
        SuperscriptBox["y", "2"]}], "z"], "+", 
      FractionBox[
       RowBox[{"6", " ", "v", " ", 
        SuperscriptBox["y", "3"]}], "z"], "+", 
      FractionBox[
       RowBox[{"3", " ", "v", " ", 
        SuperscriptBox["y", "4"]}], "z"], "+", 
      FractionBox[
       RowBox[{"v", " ", 
        SuperscriptBox["y", "5"]}], "z"], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["y", "2"], " ", "z"}], "v"], "+", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox["y", "3"], " ", "z"}], "v"], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", "4"], " ", "z"}], "v"], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "5"], " ", "z"}], "v"], "+", 
      RowBox[{"2", " ", "v", " ", 
       SuperscriptBox["y", "4"], " ", 
       SuperscriptBox["z", "2"]}], "+", 
      RowBox[{"v", " ", 
       SuperscriptBox["y", "5"], " ", 
       SuperscriptBox["z", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["y", "3"], " ", 
       SuperscriptBox["z", "3"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["y", "4"], " ", 
       SuperscriptBox["z", "3"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["y", "5"], " ", 
       SuperscriptBox["z", "3"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["y", "6"], " ", 
       SuperscriptBox["z", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["y", "7"], " ", 
       SuperscriptBox["z", "3"]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "5"], " ", 
        SuperscriptBox["z", "4"]}], "v"], "+", 
      RowBox[{
       SuperscriptBox["y", "6"], " ", 
       SuperscriptBox["z", "6"]}], "+", 
      RowBox[{
       SuperscriptBox["y", "7"], " ", 
       SuperscriptBox["z", "6"]}]}], ")"}], 
    SuperscriptBox["q", "7"]}], "+", " ", 
   RowBox[{"O", 
    RowBox[{"(", 
     SuperscriptBox["q", "8"], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.815197097483144*^9, 3.815197106819809*^9}, {
   3.81519740856596*^9, 3.815197411457623*^9}, {3.81519744266061*^9, 
   3.815197448008462*^9}, {3.815197479867285*^9, 3.815197484166896*^9}, {
   3.815197524849519*^9, 3.8151977081681337`*^9}, {3.815197740974792*^9, 
   3.81519774751895*^9}, {3.815197784192391*^9, 3.815197789365356*^9}, 
   3.81519784823774*^9, {3.847819187942068*^9, 
   3.847819200670452*^9}},ExpressionUUID->"ca11ed74-0c2c-483c-8221-\
a723937846f0"]
}, Closed]],

Cell[CellGroupData[{

Cell["N=2 VOA labelled by G(3,1,2)", "Section",
 CellChangeTimes->{{3.8117876283270435`*^9, 3.8117876513615847`*^9}, {
   3.8124438578145175`*^9, 3.812443857934198*^9}, {3.8152039626807003`*^9, 
   3.815203971130905*^9}, 3.8478170926351023`*^9, {3.8478171609694157`*^9, 
   3.847817164685849*^9}, {3.8478202359397907`*^9, 
   3.847820236315763*^9}},ExpressionUUID->"2a965eb4-75a3-40b0-8e3a-\
49fe9a22fec6"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[Chi]", 
   RowBox[{"G", 
    RowBox[{"(", 
     RowBox[{"3", ",", "1", ",", "2"}], ")"}]}]], "=", 
  RowBox[{"1", "+", 
   RowBox[{"y", " ", "q"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       SuperscriptBox["y", 
        RowBox[{"3", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["v"], " ", "y"}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{"y", " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "+", 
      RowBox[{
       SuperscriptBox["y", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]}]}], ")"}], 
    SuperscriptBox["q", 
     RowBox[{"3", "/", "2"}]]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "y"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["y", "2"]}], "-", 
      FractionBox[
       SuperscriptBox["y", 
        RowBox[{"3", "/", "2"}]], 
       RowBox[{
        SqrtBox["v"], " ", "z"}]], "-", 
      RowBox[{
       SqrtBox["v"], " ", 
       SuperscriptBox["y", 
        RowBox[{"3", "/", "2"}]], " ", "z"}]}], ")"}], 
    SuperscriptBox["q", "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       SuperscriptBox["y", 
        RowBox[{"3", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["y", 
         RowBox[{"5", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["v"], " ", "y"}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "2"]}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{"y", " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["y", "2"], " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "+", 
      RowBox[{
       SuperscriptBox["y", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["y", 
        RowBox[{"5", "/", "2"}]], " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]}]}], ")"}], 
    SuperscriptBox["q", 
     RowBox[{"5", "/", "2"}]]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "y"}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["y", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["y", "3"]}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["y", "3"]}], 
       SuperscriptBox["z", "3"]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", 
         RowBox[{"5", "/", "2"}]]}], 
       SuperscriptBox["z", "2"]], "-", 
      FractionBox[
       SuperscriptBox["y", 
        RowBox[{"3", "/", "2"}]], 
       RowBox[{
        SqrtBox["v"], " ", "z"}]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", 
         RowBox[{"5", "/", "2"}]]}], 
       RowBox[{
        SqrtBox["v"], " ", "z"}]], "-", 
      RowBox[{
       SqrtBox["v"], " ", 
       SuperscriptBox["y", 
        RowBox[{"3", "/", "2"}]], " ", "z"}], "-", 
      RowBox[{"3", " ", 
       SqrtBox["v"], " ", 
       SuperscriptBox["y", 
        RowBox[{"5", "/", "2"}]], " ", "z"}], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["y", 
         RowBox[{"5", "/", "2"}]], " ", 
        SuperscriptBox["z", "2"]}], 
       SqrtBox["v"]], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["y", "3"], " ", 
       SuperscriptBox["z", "3"]}]}], ")"}], 
    SuperscriptBox["q", "3"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["y", "3"]}], 
        RowBox[{
         SqrtBox["v"], " ", 
         SuperscriptBox["z", 
          RowBox[{"5", "/", "2"}]]}]]}], "+", 
      FractionBox[
       SuperscriptBox["y", 
        RowBox[{"3", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "+", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox["y", 
         RowBox[{"5", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", 
         RowBox[{"7", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["v"], " ", "y"}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "2"]}], 
       SqrtBox["z"]], "+", 
      FractionBox[
       SuperscriptBox["y", 
        RowBox[{"5", "/", "2"}]], 
       RowBox[{"v", " ", 
        SqrtBox["z"]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "3"]}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{"y", " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["y", "2"], " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "+", 
      RowBox[{"v", " ", 
       SuperscriptBox["y", 
        RowBox[{"5", "/", "2"}]], " ", 
       SqrtBox["z"]}], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["y", "3"], " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "+", 
      RowBox[{
       SuperscriptBox["y", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["y", 
        RowBox[{"5", "/", "2"}]], " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["y", 
        RowBox[{"7", "/", "2"}]], " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]}], "-", 
      RowBox[{"2", " ", 
       SqrtBox["v"], " ", 
       SuperscriptBox["y", "3"], " ", 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]}]}], ")"}], 
    SuperscriptBox["q", 
     RowBox[{"7", "/", "2"}]]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "y"}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["y", "2"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["y", "3"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["y", "4"]}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["y", "3"]}], 
       SuperscriptBox["z", "3"]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", "4"]}], 
       SuperscriptBox["z", "3"]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", 
         RowBox[{"5", "/", "2"}]]}], 
       SuperscriptBox["z", "2"]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", 
         RowBox[{"7", "/", "2"}]]}], 
       SuperscriptBox["z", "2"]], "-", 
      FractionBox[
       SuperscriptBox["y", 
        RowBox[{"3", "/", "2"}]], 
       RowBox[{
        SqrtBox["v"], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"v", " ", 
        SuperscriptBox["y", "2"]}], "z"], "-", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox["y", 
         RowBox[{"5", "/", "2"}]]}], 
       RowBox[{
        SqrtBox["v"], " ", "z"}]], "+", 
      FractionBox[
       RowBox[{"v", " ", 
        SuperscriptBox["y", "3"]}], "z"], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["y", 
         RowBox[{"7", "/", "2"}]]}], 
       RowBox[{
        SqrtBox["v"], " ", "z"}]], "-", 
      RowBox[{
       SqrtBox["v"], " ", 
       SuperscriptBox["y", 
        RowBox[{"3", "/", "2"}]], " ", "z"}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "2"], " ", "z"}], "v"], "-", 
      RowBox[{"6", " ", 
       SqrtBox["v"], " ", 
       SuperscriptBox["y", 
        RowBox[{"5", "/", "2"}]], " ", "z"}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", "3"], " ", "z"}], "v"], "-", 
      RowBox[{"5", " ", 
       SqrtBox["v"], " ", 
       SuperscriptBox["y", 
        RowBox[{"7", "/", "2"}]], " ", "z"}], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", 
         RowBox[{"5", "/", "2"}]], " ", 
        SuperscriptBox["z", "2"]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["y", 
         RowBox[{"7", "/", "2"}]], " ", 
        SuperscriptBox["z", "2"]}], 
       SqrtBox["v"]], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["y", "3"], " ", 
       SuperscriptBox["z", "3"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["y", "4"], " ", 
       SuperscriptBox["z", "3"]}]}], ")"}], 
    SuperscriptBox["q", "4"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["y", 
         RowBox[{"9", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"9", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "4"]}], 
       SuperscriptBox["z", 
        RowBox[{"7", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", "3"]}], 
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["z", 
         RowBox[{"5", "/", "2"}]]}]], "+", 
      FractionBox[
       RowBox[{"v", " ", 
        SuperscriptBox["y", 
         RowBox[{"7", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["y", "4"]}], 
       RowBox[{
        SqrtBox["v"], " ", 
        SuperscriptBox["z", 
         RowBox[{"5", "/", "2"}]]}]], "+", 
      FractionBox[
       SuperscriptBox["y", 
        RowBox[{"3", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "+", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["y", 
         RowBox[{"5", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "+", 
      FractionBox[
       RowBox[{"14", " ", 
        SuperscriptBox["y", 
         RowBox[{"7", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["y", 
         RowBox[{"9", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["v"], " ", "y"}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{"6", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "2"]}], 
       SqrtBox["z"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["y", 
         RowBox[{"5", "/", "2"}]]}], 
       RowBox[{"v", " ", 
        SqrtBox["z"]}]], "-", 
      FractionBox[
       RowBox[{"11", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "3"]}], 
       SqrtBox["z"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["y", 
         RowBox[{"7", "/", "2"}]]}], 
       RowBox[{"v", " ", 
        SqrtBox["z"]}]], "-", 
      FractionBox[
       RowBox[{"7", " ", 
        SqrtBox["v"], " ", 
        SuperscriptBox["y", "4"]}], 
       SqrtBox["z"]], "-", 
      FractionBox[
       RowBox[{"y", " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "-", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox["y", "2"], " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "+", 
      RowBox[{"2", " ", "v", " ", 
       SuperscriptBox["y", 
        RowBox[{"5", "/", "2"}]], " ", 
       SqrtBox["z"]}], "-", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["y", "3"], " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "+", 
      RowBox[{"2", " ", "v", " ", 
       SuperscriptBox["y", 
        RowBox[{"7", "/", "2"}]], " ", 
       SqrtBox["z"]}], "-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["y", "4"], " ", 
        SqrtBox["z"]}], 
       SqrtBox["v"]], "+", 
      RowBox[{
       SuperscriptBox["y", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["y", 
        RowBox[{"5", "/", "2"}]], " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]}], "+", 
      RowBox[{"14", " ", 
       SuperscriptBox["y", 
        RowBox[{"7", "/", "2"}]], " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["y", 
        RowBox[{"9", "/", "2"}]], " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]}], "-", 
      RowBox[{"3", " ", 
       SqrtBox["v"], " ", 
       SuperscriptBox["y", "3"], " ", 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["y", 
         RowBox[{"7", "/", "2"}]], " ", 
        SuperscriptBox["z", 
         RowBox[{"5", "/", "2"}]]}], "v"], "-", 
      RowBox[{"5", " ", 
       SqrtBox["v"], " ", 
       SuperscriptBox["y", "4"], " ", 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]}], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["y", "4"], " ", 
        SuperscriptBox["z", 
         RowBox[{"7", "/", "2"}]]}], 
       SqrtBox["v"]], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["y", 
        RowBox[{"9", "/", "2"}]], " ", 
       SuperscriptBox["z", 
        RowBox[{"9", "/", "2"}]]}]}], ")"}], 
    SuperscriptBox["q", 
     RowBox[{"9", "/", "2"}]]}], " ", "+", " ", 
   RowBox[{"O", 
    RowBox[{"(", 
     SuperscriptBox["q", "5"], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8117879046334457`*^9, 3.81178798397123*^9}, {
   3.8117880229252625`*^9, 3.8117880231651287`*^9}, {3.811788181063184*^9, 
   3.811788214954107*^9}, {3.811788255405722*^9, 3.8117883596557045`*^9}, {
   3.8117884000913506`*^9, 3.811788400974521*^9}, {3.8117884503918543`*^9, 
   3.8117884668155317`*^9}, {3.8117884983726015`*^9, 3.8117885126364183`*^9}, 
   3.8117885428884163`*^9, {3.811788582523616*^9, 3.8117885886878214`*^9}, {
   3.811788691308613*^9, 3.811788726642172*^9}, {3.8117888617598586`*^9, 
   3.8117888799492683`*^9}, {3.8117889100566597`*^9, 
   3.8117889383887267`*^9}, {3.8117889800536757`*^9, 3.81178932280308*^9}, {
   3.8117893770537653`*^9, 3.811789618754908*^9}, {3.811789668209709*^9, 
   3.8117897288139987`*^9}, {3.811789768524014*^9, 3.811789847382494*^9}, {
   3.8117898957682433`*^9, 3.811789998774866*^9}, {3.8117901232134943`*^9, 
   3.8117903055582995`*^9}, {3.8117904105397935`*^9, 3.811790509095289*^9}, {
   3.8117905775542593`*^9, 3.8117907321534624`*^9}, {3.811790786370161*^9, 
   3.811790823558408*^9}, {3.8124438647455683`*^9, 3.81244387041998*^9}, {
   3.81244391052577*^9, 3.8124439844665394`*^9}, {3.812444014508647*^9, 
   3.8124441103726463`*^9}, {3.812444149050704*^9, 3.8124441759047546`*^9}, {
   3.8124443355859585`*^9, 3.812444410368922*^9}, {3.81244445678189*^9, 
   3.8124446031704264`*^9}, {3.8124446480979033`*^9, 3.812444722519878*^9}, {
   3.81244483780066*^9, 3.8124448742027435`*^9}, {3.812444914804728*^9, 
   3.812445084625899*^9}, {3.812445120692477*^9, 3.8124452414448185`*^9}, {
   3.8124454071719503`*^9, 3.812445445382815*^9}, {3.8124454829937572`*^9, 
   3.812445523172824*^9}, {3.8124455568696547`*^9, 3.8124455940133114`*^9}, {
   3.812445690002429*^9, 3.8124457533323936`*^9}, {3.812445804340216*^9, 
   3.812445845489253*^9}, {3.812445882377114*^9, 3.8124459871617365`*^9}, {
   3.8124492172496643`*^9, 3.8124493022266197`*^9}, {3.8124493326706533`*^9, 
   3.812449519275078*^9}, {3.8124495551665955`*^9, 3.812449595684305*^9}, {
   3.8124496486947737`*^9, 3.812449831575637*^9}, 3.815204145556459*^9, {
   3.8152043734622927`*^9, 3.8152043851695337`*^9}, 3.8152044154461393`*^9, {
   3.815204467161242*^9, 3.8152044706960793`*^9}, 3.815204504763096*^9, {
   3.815204537966651*^9, 3.815204576412423*^9}, {3.815204630264003*^9, 
   3.815204640794351*^9}, {3.8152046845674543`*^9, 3.815204689640636*^9}, {
   3.8152048005961847`*^9, 3.815204809747355*^9}, {3.815205037038343*^9, 
   3.815205043460725*^9}, {3.8478190386985397`*^9, 3.8478190570281677`*^9}, {
   3.847819364874422*^9, 3.847819390118504*^9}, {3.8478194712545977`*^9, 
   3.847819474682513*^9}},ExpressionUUID->"c27fa59b-5112-4b0e-b526-\
e155550c7468"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Macdonald Indices for N = 3 S-fold CFTs", "Chapter",
 CellChangeTimes->{{3.847819584076853*^9, 3.847819599720297*^9}, {
  3.8478206123325663`*^9, 
  3.847820613091619*^9}},ExpressionUUID->"d0dbac83-40da-42e1-8712-\
89c973aa7008"],

Cell["\<\
The corresponding Macdonald indices for N=3 S-fold CFTs in 4D are given \
below. Our notation and conventions can be found in the main text, around \
Eq.(3).\
\>", "Text",
 CellChangeTimes->{{3.847819615207288*^9, 3.8478196728037577`*^9}, {
  3.8478197119473047`*^9, 3.847819723523006*^9}, {3.8478203007917747`*^9, 
  3.8478203018582687`*^9}},ExpressionUUID->"8faa3a21-f1f2-4413-91ea-\
3feceecbb334"],

Cell[CellGroupData[{

Cell[TextData[{
 "Rank-1 N=3 S-fold CFT with \[CapitalDelta] = 3 CBO and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["a", 
     RowBox[{"4", "D"}]], "=", 
    RowBox[{
     SubscriptBox["c", 
      RowBox[{"4", "D"}]], "=", " ", 
     FractionBox["5", "4"]}]}], TraditionalForm]],ExpressionUUID->
  "966b2c83-7b1f-42d5-a0cc-2d706cecd837"]
}], "Section",
 CellChangeTimes->{{3.847818718895137*^9, 3.847818768600675*^9}, {
   3.847818828939937*^9, 3.8478188302241507`*^9}, {3.847818955484481*^9, 
   3.8478189583923473`*^9}, {3.847819146128536*^9, 3.847819150593335*^9}, 
   3.847819736262559*^9, {3.847820312908434*^9, 3.8478203149681187`*^9}, {
   3.848422218242825*^9, 
   3.8484222211400347`*^9}},ExpressionUUID->"ba5a5f75-ee50-47b7-9770-\
d3cc3e96abe1"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["I", 
   SubscriptBox["Z", "3"]], " ", "=", " ", 
  RowBox[{"1", "+", 
   RowBox[{"q", " ", "\[Xi]"}], "+", 
   RowBox[{
    SuperscriptBox["q", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SqrtBox["z"]}], " ", 
       SqrtBox["\[Xi]"]}], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"3", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"3", "/", "2"}]], 
       SqrtBox["z"]], "+", 
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"3", "/", "2"}]]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "\[Xi]"}], "-", 
      FractionBox["\[Xi]", "z"], "+", 
      SuperscriptBox["\[Xi]", "2"], "-", 
      RowBox[{"z", " ", 
       SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["q", 
     RowBox[{"5", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SqrtBox["z"]}], " ", 
       SqrtBox["\[Xi]"]}], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"3", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"3", "/", "2"}]], 
       SqrtBox["z"]], "-", 
      RowBox[{
       SqrtBox["z"], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"3", "/", "2"}]]}], "+", 
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"3", "/", "2"}]]}], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"5", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"5", "/", "2"}]], 
       SqrtBox["z"]], "+", 
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"5", "/", "2"}]]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["q", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "\[Xi]"}], "-", 
      FractionBox["\[Xi]", "z"], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Xi]", "2"]}], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", "2"], "z"], "-", 
      RowBox[{"z", " ", 
       SuperscriptBox["\[Xi]", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["\[Xi]", "2"]}], "+", 
      SuperscriptBox["\[Xi]", "3"], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", "3"], 
       SuperscriptBox["z", "3"]], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", "3"], 
       SuperscriptBox["z", "2"]], "-", 
      RowBox[{"z", " ", 
       SuperscriptBox["\[Xi]", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["z", "3"], " ", 
       SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["q", 
     RowBox[{"7", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SqrtBox["z"]}], " ", 
       SqrtBox["\[Xi]"]}], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"3", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"3", "/", "2"}]], 
       SqrtBox["z"]], "-", 
      RowBox[{"3", " ", 
       SqrtBox["z"], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"3", "/", "2"}]]}], "+", 
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"3", "/", "2"}]]}], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"5", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"5", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"5", "/", "2"}]]}], 
       SqrtBox["z"]], "-", 
      RowBox[{
       SqrtBox["z"], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"5", "/", "2"}]]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"5", "/", "2"}]]}], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"7", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"7", "/", "2"}]], 
       SqrtBox["z"]], "+", 
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"7", "/", "2"}]]}], "-", 
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"7", "/", "2"}]]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["q", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "\[Xi]"}], "-", 
      FractionBox["\[Xi]", "z"], "+", 
      RowBox[{"z", " ", "\[Xi]"}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["\[Xi]", "2"]}], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", "2"]}], "z"], "-", 
      RowBox[{"z", " ", 
       SuperscriptBox["\[Xi]", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["\[Xi]", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Xi]", "3"]}], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", "3"], 
       SuperscriptBox["z", "3"]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["\[Xi]", "3"]}], 
       SuperscriptBox["z", "2"]], "-", 
      RowBox[{"3", " ", "z", " ", 
       SuperscriptBox["\[Xi]", "3"]}], "-", 
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["\[Xi]", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["z", "3"], " ", 
       SuperscriptBox["\[Xi]", "3"]}], "+", 
      SuperscriptBox["\[Xi]", "4"], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", "4"], 
       SuperscriptBox["z", "3"]], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", "4"], 
       SuperscriptBox["z", "2"]], "-", 
      RowBox[{"z", " ", 
       SuperscriptBox["\[Xi]", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["z", "3"], " ", 
       SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["q", 
     RowBox[{"9", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SqrtBox["z"]}], " ", 
       SqrtBox["\[Xi]"]}], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"3", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "-", 
      RowBox[{"5", " ", 
       SqrtBox["z"], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"3", "/", "2"}]]}], "+", 
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"3", "/", "2"}]]}], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"5", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]], "+", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"5", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"5", "/", "2"}]]}], 
       SqrtBox["z"]], "-", 
      RowBox[{"3", " ", 
       SqrtBox["z"], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"5", "/", "2"}]]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"5", "/", "2"}]]}], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"7", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"7", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"7", "/", "2"}]]}], 
       SqrtBox["z"]], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"7", "/", "2"}]]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"7", "/", "2"}]]}], "-", 
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"7", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"7", "/", "2"}]]}], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"9", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"9", "/", "2"}]]], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"9", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"7", "/", "2"}]]], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"9", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"9", "/", "2"}]], 
       SqrtBox["z"]], "+", 
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"9", "/", "2"}]]}], "-", 
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"9", "/", "2"}]]}], "+", 
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"9", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"9", "/", "2"}]]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["q", "5"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "\[Xi]"}], "-", 
      FractionBox["\[Xi]", "z"], "+", 
      RowBox[{"z", " ", "\[Xi]"}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["\[Xi]", "2"]}], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", "2"], 
       SuperscriptBox["z", "2"]], "-", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox["\[Xi]", "2"]}], "z"], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["\[Xi]", "2"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["\[Xi]", "3"]}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["\[Xi]", "3"]}], 
       SuperscriptBox["z", "3"]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", "3"]}], 
       SuperscriptBox["z", "2"]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["\[Xi]", "3"]}], "z"], "-", 
      RowBox[{"6", " ", "z", " ", 
       SuperscriptBox["\[Xi]", "3"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["\[Xi]", "3"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "3"], " ", 
       SuperscriptBox["\[Xi]", "3"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Xi]", "4"]}], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", "4"], 
       SuperscriptBox["z", "4"]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", "4"]}], 
       SuperscriptBox["z", "3"]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", "4"]}], 
       SuperscriptBox["z", "2"]], "-", 
      RowBox[{"3", " ", "z", " ", 
       SuperscriptBox["\[Xi]", "4"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", "3"], " ", 
       SuperscriptBox["\[Xi]", "4"]}], "+", 
      SuperscriptBox["\[Xi]", "5"], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", "5"], 
       SuperscriptBox["z", "3"]], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", "5"], 
       SuperscriptBox["z", "2"]], "-", 
      RowBox[{"z", " ", 
       SuperscriptBox["\[Xi]", "5"]}], "+", 
      RowBox[{
       SuperscriptBox["z", "3"], " ", 
       SuperscriptBox["\[Xi]", "5"]}], "-", 
      RowBox[{
       SuperscriptBox["z", "4"], " ", 
       SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["q", 
     RowBox[{"11", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SqrtBox["z"]}], " ", 
       SqrtBox["\[Xi]"]}], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"3", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"3", "/", "2"}]], 
       SqrtBox["z"]], "-", 
      RowBox[{"7", " ", 
       SqrtBox["z"], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"3", "/", "2"}]]}], "+", 
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"3", "/", "2"}]]}], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"5", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]], "+", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"5", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"5", "/", "2"}]]}], 
       SqrtBox["z"]], "-", 
      RowBox[{"9", " ", 
       SqrtBox["z"], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"5", "/", "2"}]]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"5", "/", "2"}]]}], "+", 
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"5", "/", "2"}]]}], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"7", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]], "+", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"7", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"7", "/", "2"}]]}], 
       SqrtBox["z"]], "-", 
      RowBox[{
       SqrtBox["z"], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"7", "/", "2"}]]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"7", "/", "2"}]]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"7", "/", "2"}]]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", 
        RowBox[{"7", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"7", "/", "2"}]]}], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"9", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"9", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"9", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"7", "/", "2"}]]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"9", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"9", "/", "2"}]]}], 
       SqrtBox["z"]], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"9", "/", "2"}]]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"9", "/", "2"}]]}], "-", 
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"7", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"9", "/", "2"}]]}], "+", 
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"9", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"9", "/", "2"}]]}], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"11", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"9", "/", "2"}]]], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"11", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"7", "/", "2"}]]], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"11", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"11", "/", "2"}]], 
       SqrtBox["z"]], "+", 
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"11", "/", "2"}]]}], "-", 
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"11", "/", "2"}]]}], "+", 
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"9", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"11", "/", "2"}]]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["q", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "\[Xi]"}], "-", 
      FractionBox["\[Xi]", "z"], "+", 
      RowBox[{"2", " ", "z", " ", "\[Xi]"}], "+", 
      RowBox[{"13", " ", 
       SuperscriptBox["\[Xi]", "2"]}], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", "2"], 
       SuperscriptBox["z", "2"]], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["\[Xi]", "2"]}], "z"], "+", 
      RowBox[{"2", " ", "z", " ", 
       SuperscriptBox["\[Xi]", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["\[Xi]", "2"]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox["\[Xi]", "3"]}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["\[Xi]", "3"]}], 
       SuperscriptBox["z", "3"]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", "3"]}], 
       SuperscriptBox["z", "2"]], "-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["\[Xi]", "3"]}], "z"], "-", 
      RowBox[{"8", " ", "z", " ", 
       SuperscriptBox["\[Xi]", "3"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["\[Xi]", "3"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "3"], " ", 
       SuperscriptBox["\[Xi]", "3"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["\[Xi]", "4"]}], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["\[Xi]", "4"]}], 
       SuperscriptBox["z", "4"]], "+", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["\[Xi]", "4"]}], 
       SuperscriptBox["z", "3"]], "-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["\[Xi]", "4"]}], 
       SuperscriptBox["z", "2"]], "-", 
      RowBox[{"9", " ", "z", " ", 
       SuperscriptBox["\[Xi]", "4"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["\[Xi]", "4"]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["z", "3"], " ", 
       SuperscriptBox["\[Xi]", "4"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Xi]", "5"]}], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", "5"], 
       SuperscriptBox["z", "4"]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", "5"]}], 
       SuperscriptBox["z", "3"]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", "5"]}], 
       SuperscriptBox["z", "2"]], "-", 
      RowBox[{"3", " ", "z", " ", 
       SuperscriptBox["\[Xi]", "5"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", "3"], " ", 
       SuperscriptBox["\[Xi]", "5"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "4"], " ", 
       SuperscriptBox["\[Xi]", "5"]}], "-", 
      RowBox[{
       SuperscriptBox["z", "5"], " ", 
       SuperscriptBox["\[Xi]", "5"]}], "+", 
      SuperscriptBox["\[Xi]", "6"], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", "6"], 
       SuperscriptBox["z", "6"]], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", "6"], 
       SuperscriptBox["z", "5"]], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", "6"], 
       SuperscriptBox["z", "3"]], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", "6"], 
       SuperscriptBox["z", "2"]], "-", 
      RowBox[{"z", " ", 
       SuperscriptBox["\[Xi]", "6"]}], "+", 
      RowBox[{
       SuperscriptBox["z", "3"], " ", 
       SuperscriptBox["\[Xi]", "6"]}], "-", 
      RowBox[{
       SuperscriptBox["z", "4"], " ", 
       SuperscriptBox["\[Xi]", "6"]}], "+", 
      RowBox[{
       SuperscriptBox["z", "6"], " ", 
       SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["q", 
     RowBox[{"13", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SqrtBox["z"]}], " ", 
       SqrtBox["\[Xi]"]}], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"3", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"3", "/", "2"}]]}], 
       SqrtBox["z"]], "-", 
      RowBox[{"9", " ", 
       SqrtBox["z"], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"3", "/", "2"}]]}], "+", 
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"3", "/", "2"}]]}], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"5", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]], "+", 
      FractionBox[
       RowBox[{"12", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"5", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"5", "/", "2"}]]}], 
       SqrtBox["z"]], "-", 
      RowBox[{"17", " ", 
       SqrtBox["z"], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"5", "/", "2"}]]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"5", "/", "2"}]]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"5", "/", "2"}]]}], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"7", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"7", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"7", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]], "+", 
      FractionBox[
       RowBox[{"19", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"7", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"7", "/", "2"}]]}], 
       SqrtBox["z"]], "-", 
      RowBox[{"6", " ", 
       SqrtBox["z"], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"7", "/", "2"}]]}], "+", 
      RowBox[{"19", " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"7", "/", "2"}]]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"7", "/", "2"}]]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["z", 
        RowBox[{"7", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"7", "/", "2"}]]}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"9", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"9", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"9", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"7", "/", "2"}]]], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"9", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]], "+", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"9", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"9", "/", "2"}]]}], 
       SqrtBox["z"]], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"9", "/", "2"}]]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"9", "/", "2"}]]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", 
        RowBox[{"7", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"9", "/", "2"}]]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", 
        RowBox[{"9", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"9", "/", "2"}]]}], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"11", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"11", "/", "2"}]]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"11", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"9", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"11", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"7", "/", "2"}]]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"11", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"11", "/", "2"}]]}], 
       SqrtBox["z"]], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"11", "/", "2"}]]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"11", "/", "2"}]]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", 
        RowBox[{"9", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"11", "/", "2"}]]}], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"13", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"9", "/", "2"}]]], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"13", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"7", "/", "2"}]]], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"13", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"13", "/", "2"}]], 
       SqrtBox["z"]], "+", 
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"13", "/", "2"}]]}], "-", 
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"13", "/", "2"}]]}], "+", 
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"9", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"13", "/", "2"}]]}], "-", 
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"11", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"13", "/", "2"}]]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["q", "7"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "\[Xi]"}], "-", 
      FractionBox["\[Xi]", "z"], "+", 
      RowBox[{"2", " ", "z", " ", "\[Xi]"}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox["\[Xi]", "2"]}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["\[Xi]", "2"]}], 
       SuperscriptBox["z", "2"]], "-", 
      FractionBox[
       RowBox[{"12", " ", 
        SuperscriptBox["\[Xi]", "2"]}], "z"], "+", 
      RowBox[{"5", " ", "z", " ", 
       SuperscriptBox["\[Xi]", "2"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["\[Xi]", "2"]}], "+", 
      RowBox[{"34", " ", 
       SuperscriptBox["\[Xi]", "3"]}], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", "3"]}], 
       SuperscriptBox["z", "3"]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["\[Xi]", "3"]}], 
       SuperscriptBox["z", "2"]], "-", 
      FractionBox[
       RowBox[{"17", " ", 
        SuperscriptBox["\[Xi]", "3"]}], "z"], "-", 
      RowBox[{"9", " ", "z", " ", 
       SuperscriptBox["\[Xi]", "3"]}], "-", 
      RowBox[{"15", " ", 
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["\[Xi]", "3"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", "3"], " ", 
       SuperscriptBox["\[Xi]", "3"]}], "+", 
      RowBox[{"22", " ", 
       SuperscriptBox["\[Xi]", "4"]}], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["\[Xi]", "4"]}], 
       SuperscriptBox["z", "4"]], "+", 
      FractionBox[
       RowBox[{"13", " ", 
        SuperscriptBox["\[Xi]", "4"]}], 
       SuperscriptBox["z", "3"]], "-", 
      FractionBox[
       RowBox[{"14", " ", 
        SuperscriptBox["\[Xi]", "4"]}], 
       SuperscriptBox["z", "2"]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", "4"]}], "z"], "-", 
      RowBox[{"18", " ", "z", " ", 
       SuperscriptBox["\[Xi]", "4"]}], "-", 
      RowBox[{"7", " ", 
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["\[Xi]", "4"]}], "+", 
      RowBox[{"13", " ", 
       SuperscriptBox["z", "3"], " ", 
       SuperscriptBox["\[Xi]", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["z", "4"], " ", 
       SuperscriptBox["\[Xi]", "4"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["\[Xi]", "5"]}], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", "5"]}], 
       SuperscriptBox["z", "4"]], "+", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["\[Xi]", "5"]}], 
       SuperscriptBox["z", "3"]], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["\[Xi]", "5"]}], 
       SuperscriptBox["z", "2"]], "-", 
      RowBox[{"9", " ", "z", " ", 
       SuperscriptBox["\[Xi]", "5"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["z", "3"], " ", 
       SuperscriptBox["\[Xi]", "5"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["z", "4"], " ", 
       SuperscriptBox["\[Xi]", "5"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "5"], " ", 
       SuperscriptBox["\[Xi]", "5"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Xi]", "6"]}], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", "6"], 
       SuperscriptBox["z", "6"]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["\[Xi]", "6"]}], 
       SuperscriptBox["z", "5"]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", "6"]}], 
       SuperscriptBox["z", "3"]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", "6"]}], 
       SuperscriptBox["z", "2"]], "-", 
      RowBox[{"3", " ", "z", " ", 
       SuperscriptBox["\[Xi]", "6"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", "3"], " ", 
       SuperscriptBox["\[Xi]", "6"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", "4"], " ", 
       SuperscriptBox["\[Xi]", "6"]}], "-", 
      RowBox[{
       SuperscriptBox["z", "5"], " ", 
       SuperscriptBox["\[Xi]", "6"]}], "+", 
      RowBox[{
       SuperscriptBox["z", "6"], " ", 
       SuperscriptBox["\[Xi]", "6"]}], "+", 
      SuperscriptBox["\[Xi]", "7"], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", "7"], 
       SuperscriptBox["z", "6"]], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", "7"], 
       SuperscriptBox["z", "5"]], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", "7"], 
       SuperscriptBox["z", "3"]], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", "7"], 
       SuperscriptBox["z", "2"]], "-", 
      RowBox[{"z", " ", 
       SuperscriptBox["\[Xi]", "7"]}], "+", 
      RowBox[{
       SuperscriptBox["z", "3"], " ", 
       SuperscriptBox["\[Xi]", "7"]}], "-", 
      RowBox[{
       SuperscriptBox["z", "4"], " ", 
       SuperscriptBox["\[Xi]", "7"]}], "+", 
      RowBox[{
       SuperscriptBox["z", "6"], " ", 
       SuperscriptBox["\[Xi]", "7"]}]}], ")"}]}], "+", 
   RowBox[{"O", 
    RowBox[{"(", 
     SuperscriptBox["q", "8"], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.847817467740981*^9, 3.847817474553563*^9}, {
   3.847817566064732*^9, 3.847817599646953*^9}, {3.847817631025753*^9, 
   3.847817661971941*^9}, {3.847817795887989*^9, 3.847817855106514*^9}, 
   3.8478180030755997`*^9, {3.8478181753289003`*^9, 3.8478181947769337`*^9}, {
   3.847818813160399*^9, 
   3.847818818239777*^9}},ExpressionUUID->"58998f34-7e7e-49f4-8026-\
4d2bd4fc454c"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Rank-1 N=3 S-fold CFT with \[CapitalDelta] = 4 CBO and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["a", 
     RowBox[{"4", "D"}]], "=", 
    RowBox[{
     SubscriptBox["c", 
      RowBox[{"4", "D"}]], "=", " ", 
     FractionBox["7", "4"]}]}], TraditionalForm]],ExpressionUUID->
  "8022144c-8dcc-40c4-87f1-1560aca75435"]
}], "Section",
 CellChangeTimes->{{3.847818718895137*^9, 3.847818768600675*^9}, {
   3.847818920387295*^9, 3.847818936154278*^9}, {3.8478191388102493`*^9, 
   3.847819143037485*^9}, 3.847819737586988*^9, {3.847820318913845*^9, 
   3.84782032091565*^9}, {3.8484222233232107`*^9, 
   3.8484222270354347`*^9}},ExpressionUUID->"11c26e6c-86dc-4f96-89b3-\
8733223ee8f9"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["I", 
   SubscriptBox["Z", "4"]], " ", "=", " ", 
  RowBox[{"1", "+", 
   RowBox[{"q", " ", "\[Xi]"}], "+", 
   RowBox[{
    SuperscriptBox["q", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SqrtBox["z"]}], " ", 
       SqrtBox["\[Xi]"]}], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"3", "/", "2"}]], 
       SqrtBox["z"]]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "\[Xi]"}], "+", 
      SuperscriptBox["\[Xi]", "2"], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", "2"], 
       SuperscriptBox["z", "2"]], "+", 
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["q", 
     RowBox[{"5", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SqrtBox["z"]}], " ", 
       SqrtBox["\[Xi]"]}], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"3", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"3", "/", "2"}]], 
       SqrtBox["z"]], "-", 
      RowBox[{
       SqrtBox["z"], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"3", "/", "2"}]]}], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"5", "/", "2"}]], 
       SqrtBox["z"]], "-", 
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"5", "/", "2"}]]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["q", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "\[Xi]"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Xi]", "2"]}], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", "2"], 
       SuperscriptBox["z", "2"]], "+", 
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["\[Xi]", "2"]}], "+", 
      SuperscriptBox["\[Xi]", "3"], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", "3"], 
       SuperscriptBox["z", "2"]], "+", 
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["q", 
     RowBox[{"7", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SqrtBox["z"]}], " ", 
       SqrtBox["\[Xi]"]}], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"3", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"3", "/", "2"}]], 
       SqrtBox["z"]], "-", 
      RowBox[{"3", " ", 
       SqrtBox["z"], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"3", "/", "2"}]]}], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"5", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"5", "/", "2"}]]}], 
       SqrtBox["z"]], "-", 
      RowBox[{
       SqrtBox["z"], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"5", "/", "2"}]]}], "-", 
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"5", "/", "2"}]]}], "-", 
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"5", "/", "2"}]]}], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"7", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"7", "/", "2"}]], 
       SqrtBox["z"]], "-", 
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"7", "/", "2"}]]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["q", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "\[Xi]"}], "+", 
      RowBox[{"z", " ", "\[Xi]"}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["\[Xi]", "2"]}], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", "2"], 
       SuperscriptBox["z", "2"]], "+", 
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["\[Xi]", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Xi]", "3"]}], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", "3"]}], 
       SuperscriptBox["z", "2"]], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", "3"], "z"], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["\[Xi]", "3"]}], "+", 
      SuperscriptBox["\[Xi]", "4"], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", "4"], 
       SuperscriptBox["z", "4"]], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", "4"], 
       SuperscriptBox["z", "2"]], "+", 
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["\[Xi]", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["z", "4"], " ", 
       SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["q", 
     RowBox[{"9", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SqrtBox["z"]}], " ", 
       SqrtBox["\[Xi]"]}], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"3", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"3", "/", "2"}]], 
       SqrtBox["z"]], "-", 
      RowBox[{"5", " ", 
       SqrtBox["z"], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"3", "/", "2"}]]}], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"5", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"5", "/", "2"}]]}], 
       SqrtBox["z"]], "-", 
      RowBox[{"3", " ", 
       SqrtBox["z"], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"5", "/", "2"}]]}], "-", 
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"5", "/", "2"}]]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"5", "/", "2"}]]}], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"7", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"7", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"7", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"7", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"7", "/", "2"}]]}], 
       SqrtBox["z"]], "-", 
      RowBox[{
       SqrtBox["z"], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"7", "/", "2"}]]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"7", "/", "2"}]]}], "-", 
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"7", "/", "2"}]]}], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"9", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"9", "/", "2"}]], 
       SqrtBox["z"]], "-", 
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"9", "/", "2"}]]}], "-", 
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"7", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"9", "/", "2"}]]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["q", "5"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "\[Xi]"}], "+", 
      RowBox[{"z", " ", "\[Xi]"}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["\[Xi]", "2"]}], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", "2"], 
       SuperscriptBox["z", "2"]], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", "2"], "z"], "+", 
      RowBox[{"z", " ", 
       SuperscriptBox["\[Xi]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["\[Xi]", "2"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["\[Xi]", "3"]}], "+", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox["\[Xi]", "3"]}], 
       SuperscriptBox["z", "2"]], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", "3"], "z"], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["\[Xi]", "3"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Xi]", "4"]}], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", "4"], 
       SuperscriptBox["z", "4"]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", "4"]}], 
       SuperscriptBox["z", "2"]], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", "4"], "z"], "+", 
      RowBox[{"z", " ", 
       SuperscriptBox["\[Xi]", "4"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["\[Xi]", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["z", "4"], " ", 
       SuperscriptBox["\[Xi]", "4"]}], "+", 
      SuperscriptBox["\[Xi]", "5"], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", "5"], 
       SuperscriptBox["z", "4"]], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", "5"], 
       SuperscriptBox["z", "2"]], "+", 
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["\[Xi]", "5"]}], "+", 
      RowBox[{
       SuperscriptBox["z", "4"], " ", 
       SuperscriptBox["\[Xi]", "5"]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["q", 
     RowBox[{"11", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SqrtBox["z"]}], " ", 
       SqrtBox["\[Xi]"]}], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"3", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"3", "/", "2"}]], 
       SqrtBox["z"]], "-", 
      RowBox[{"7", " ", 
       SqrtBox["z"], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"3", "/", "2"}]]}], "-", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"5", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"5", "/", "2"}]]}], 
       SqrtBox["z"]], "-", 
      RowBox[{"9", " ", 
       SqrtBox["z"], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"5", "/", "2"}]]}], "-", 
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"5", "/", "2"}]]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"5", "/", "2"}]]}], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"7", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"7", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"7", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"7", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"7", "/", "2"}]]}], 
       SqrtBox["z"]], "-", 
      RowBox[{"3", " ", 
       SqrtBox["z"], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"7", "/", "2"}]]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"7", "/", "2"}]]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"7", "/", "2"}]]}], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"9", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"7", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"9", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"9", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"9", "/", "2"}]]}], 
       SqrtBox["z"]], "-", 
      RowBox[{
       SqrtBox["z"], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"9", "/", "2"}]]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"9", "/", "2"}]]}], "-", 
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"9", "/", "2"}]]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", 
        RowBox[{"7", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"9", "/", "2"}]]}], "-", 
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"9", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"9", "/", "2"}]]}], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"11", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"9", "/", "2"}]]], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"11", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"11", "/", "2"}]], 
       SqrtBox["z"]], "-", 
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"11", "/", "2"}]]}], "-", 
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"7", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"11", "/", "2"}]]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["q", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "\[Xi]"}], "+", 
      RowBox[{"2", " ", "z", " ", "\[Xi]"}], "+", 
      RowBox[{"13", " ", 
       SuperscriptBox["\[Xi]", "2"]}], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", "2"], 
       SuperscriptBox["z", "2"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["\[Xi]", "2"]}], "z"], "+", 
      RowBox[{"3", " ", "z", " ", 
       SuperscriptBox["\[Xi]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["\[Xi]", "2"]}], "+", 
      RowBox[{"19", " ", 
       SuperscriptBox["\[Xi]", "3"]}], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", "3"], 
       SuperscriptBox["z", "3"]], "+", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["\[Xi]", "3"]}], 
       SuperscriptBox["z", "2"]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", "3"]}], "z"], "+", 
      RowBox[{"z", " ", 
       SuperscriptBox["\[Xi]", "3"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["\[Xi]", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["z", "3"], " ", 
       SuperscriptBox["\[Xi]", "3"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["\[Xi]", "4"]}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["\[Xi]", "4"]}], 
       SuperscriptBox["z", "4"]], "+", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["\[Xi]", "4"]}], 
       SuperscriptBox["z", "2"]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", "4"]}], "z"], "+", 
      RowBox[{"2", " ", "z", " ", 
       SuperscriptBox["\[Xi]", "4"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["\[Xi]", "4"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "4"], " ", 
       SuperscriptBox["\[Xi]", "4"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Xi]", "5"]}], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", "5"]}], 
       SuperscriptBox["z", "4"]], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", "5"], 
       SuperscriptBox["z", "3"]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", "5"]}], 
       SuperscriptBox["z", "2"]], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", "5"], "z"], "+", 
      RowBox[{"z", " ", 
       SuperscriptBox["\[Xi]", "5"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["\[Xi]", "5"]}], "+", 
      RowBox[{
       SuperscriptBox["z", "3"], " ", 
       SuperscriptBox["\[Xi]", "5"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", "4"], " ", 
       SuperscriptBox["\[Xi]", "5"]}], "+", 
      SuperscriptBox["\[Xi]", "6"], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", "6"], 
       SuperscriptBox["z", "6"]], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", "6"], 
       SuperscriptBox["z", "4"]], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", "6"], 
       SuperscriptBox["z", "2"]], "+", 
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["\[Xi]", "6"]}], "+", 
      RowBox[{
       SuperscriptBox["z", "4"], " ", 
       SuperscriptBox["\[Xi]", "6"]}], "+", 
      RowBox[{
       SuperscriptBox["z", "6"], " ", 
       SuperscriptBox["\[Xi]", "6"]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["q", 
     RowBox[{"13", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SqrtBox["z"]}], " ", 
       SqrtBox["\[Xi]"]}], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"3", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"3", "/", "2"}]], 
       SqrtBox["z"]], "-", 
      RowBox[{"9", " ", 
       SqrtBox["z"], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"3", "/", "2"}]]}], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"5", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"5", "/", "2"}]]}], 
       SqrtBox["z"]], "-", 
      RowBox[{"16", " ", 
       SqrtBox["z"], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"5", "/", "2"}]]}], "-", 
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"5", "/", "2"}]]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"5", "/", "2"}]]}], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"7", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"7", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"7", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"7", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"7", "/", "2"}]]}], 
       SqrtBox["z"]], "-", 
      RowBox[{"9", " ", 
       SqrtBox["z"], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"7", "/", "2"}]]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"7", "/", "2"}]]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"7", "/", "2"}]]}], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"9", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"7", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"9", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"9", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"9", "/", "2"}]]}], 
       SqrtBox["z"]], "-", 
      RowBox[{"3", " ", 
       SqrtBox["z"], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"9", "/", "2"}]]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"9", "/", "2"}]]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"9", "/", "2"}]]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", 
        RowBox[{"7", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"9", "/", "2"}]]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", 
        RowBox[{"9", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"9", "/", "2"}]]}], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"11", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"11", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"11", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"9", "/", "2"}]]], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"11", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"7", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"11", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"11", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"11", "/", "2"}]]}], 
       SqrtBox["z"]], "-", 
      RowBox[{
       SqrtBox["z"], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"11", "/", "2"}]]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"11", "/", "2"}]]}], "-", 
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"11", "/", "2"}]]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", 
        RowBox[{"7", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"11", "/", "2"}]]}], "-", 
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"9", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"11", "/", "2"}]]}], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"13", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"9", "/", "2"}]]], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"13", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"13", "/", "2"}]], 
       SqrtBox["z"]], "-", 
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"13", "/", "2"}]]}], "-", 
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"7", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"13", "/", "2"}]]}], "-", 
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"11", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"13", "/", "2"}]]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["q", "7"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "\[Xi]"}], "+", 
      RowBox[{"2", " ", "z", " ", "\[Xi]"}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox["\[Xi]", "2"]}], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", "2"], 
       SuperscriptBox["z", "2"]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", "2"]}], "z"], "+", 
      RowBox[{"6", " ", "z", " ", 
       SuperscriptBox["\[Xi]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["\[Xi]", "2"]}], "+", 
      RowBox[{"31", " ", 
       SuperscriptBox["\[Xi]", "3"]}], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", "3"], 
       SuperscriptBox["z", "3"]], "+", 
      FractionBox[
       RowBox[{"12", " ", 
        SuperscriptBox["\[Xi]", "3"]}], 
       SuperscriptBox["z", "2"]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["\[Xi]", "3"]}], "z"], "+", 
      RowBox[{"3", " ", "z", " ", 
       SuperscriptBox["\[Xi]", "3"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["\[Xi]", "3"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "3"], " ", 
       SuperscriptBox["\[Xi]", "3"]}], "+", 
      RowBox[{"22", " ", 
       SuperscriptBox["\[Xi]", "4"]}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["\[Xi]", "4"]}], 
       SuperscriptBox["z", "4"]], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", "4"], 
       SuperscriptBox["z", "3"]], "+", 
      FractionBox[
       RowBox[{"19", " ", 
        SuperscriptBox["\[Xi]", "4"]}], 
       SuperscriptBox["z", "2"]], "+", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["\[Xi]", "4"]}], "z"], "+", 
      RowBox[{"4", " ", "z", " ", 
       SuperscriptBox["\[Xi]", "4"]}], "+", 
      RowBox[{"19", " ", 
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["\[Xi]", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["z", "3"], " ", 
       SuperscriptBox["\[Xi]", "4"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "4"], " ", 
       SuperscriptBox["\[Xi]", "4"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["\[Xi]", "5"]}], "+", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["\[Xi]", "5"]}], 
       SuperscriptBox["z", "4"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["\[Xi]", "5"]}], 
       SuperscriptBox["z", "3"]], "+", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["\[Xi]", "5"]}], 
       SuperscriptBox["z", "2"]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", "5"]}], "z"], "+", 
      RowBox[{"3", " ", "z", " ", 
       SuperscriptBox["\[Xi]", "5"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["\[Xi]", "5"]}], "+", 
      RowBox[{
       SuperscriptBox["z", "3"], " ", 
       SuperscriptBox["\[Xi]", "5"]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["z", "4"], " ", 
       SuperscriptBox["\[Xi]", "5"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Xi]", "6"]}], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", "6"], 
       SuperscriptBox["z", "6"]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", "6"]}], 
       SuperscriptBox["z", "4"]], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", "6"], 
       SuperscriptBox["z", "3"]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", "6"]}], 
       SuperscriptBox["z", "2"]], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", "6"], "z"], "+", 
      RowBox[{"z", " ", 
       SuperscriptBox["\[Xi]", "6"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["\[Xi]", "6"]}], "+", 
      RowBox[{
       SuperscriptBox["z", "3"], " ", 
       SuperscriptBox["\[Xi]", "6"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", "4"], " ", 
       SuperscriptBox["\[Xi]", "6"]}], "+", 
      RowBox[{
       SuperscriptBox["z", "6"], " ", 
       SuperscriptBox["\[Xi]", "6"]}], "+", 
      SuperscriptBox["\[Xi]", "7"], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", "7"], 
       SuperscriptBox["z", "6"]], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", "7"], 
       SuperscriptBox["z", "4"]], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", "7"], 
       SuperscriptBox["z", "2"]], "+", 
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["\[Xi]", "7"]}], "+", 
      RowBox[{
       SuperscriptBox["z", "4"], " ", 
       SuperscriptBox["\[Xi]", "7"]}], "+", 
      RowBox[{
       SuperscriptBox["z", "6"], " ", 
       SuperscriptBox["\[Xi]", "7"]}]}], ")"}]}], "+", " ", 
   RowBox[{"O", 
    RowBox[{"(", 
     SuperscriptBox["q", "8"], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.84781852977978*^9, 3.847818558370885*^9}, {
  3.8478186033529787`*^9, 3.8478186277335987`*^9}, {3.84781878854706*^9, 
  3.8478188091308002`*^9}},ExpressionUUID->"529288e5-d50d-463b-a286-\
1ebcfd2d3422"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Rank-2 N=3 S-fold CFT with \[CapitalDelta] = 3,6 CBOs and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["a", 
     RowBox[{"4", "D"}]], "=", 
    RowBox[{
     SubscriptBox["c", 
      RowBox[{"4", "D"}]], "=", " ", "4"}]}], TraditionalForm]],
  ExpressionUUID->"5d6acbc1-e3f2-4e4b-bf56-aa7f0a1819cf"]
}], "Section",
 CellChangeTimes->{{3.847818718895137*^9, 3.847818768600675*^9}, {
  3.847818920387295*^9, 3.847818936154278*^9}, {3.847819093792964*^9, 
  3.847819124618536*^9}, {3.8478203231506567`*^9, 3.847820325340624*^9}, {
  3.848422231604814*^9, 
  3.848422235534767*^9}},ExpressionUUID->"c1f28ec1-2f3f-4044-beaf-\
47926892a2d7"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["I", 
   RowBox[{"G", 
    RowBox[{"(", 
     RowBox[{"3", ",", "1", ",", "2"}], ")"}]}]], " ", "=", " ", 
  RowBox[{"1", "+", 
   RowBox[{"q", " ", "\[Xi]"}], "+", 
   RowBox[{
    SuperscriptBox["q", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SqrtBox["z"]}], " ", 
       SqrtBox["\[Xi]"]}], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"3", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"3", "/", "2"}]], 
       SqrtBox["z"]], "+", 
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"3", "/", "2"}]]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "\[Xi]"}], "-", 
      FractionBox["\[Xi]", "z"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Xi]", "2"]}], "-", 
      RowBox[{"z", " ", 
       SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["q", 
     RowBox[{"5", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SqrtBox["z"]}], " ", 
       SqrtBox["\[Xi]"]}], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"3", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "-", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"3", "/", "2"}]], 
       SqrtBox["z"]], "-", 
      RowBox[{"2", " ", 
       SqrtBox["z"], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"3", "/", "2"}]]}], "+", 
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"3", "/", "2"}]]}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"5", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"5", "/", "2"}]]}], 
       SqrtBox["z"]], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"5", "/", "2"}]]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["q", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "\[Xi]"}], "-", 
      FractionBox["\[Xi]", "z"], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["\[Xi]", "2"]}], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", "2"]}], "z"], "-", 
      RowBox[{"z", " ", 
       SuperscriptBox["\[Xi]", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["\[Xi]", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Xi]", "3"]}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["\[Xi]", "3"]}], 
       SuperscriptBox["z", "3"]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["\[Xi]", "3"]}], 
       SuperscriptBox["z", "2"]], "-", 
      RowBox[{"3", " ", "z", " ", 
       SuperscriptBox["\[Xi]", "3"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "3"], " ", 
       SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["q", 
     RowBox[{"7", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SqrtBox["z"]}], " ", 
       SqrtBox["\[Xi]"]}], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"3", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "-", 
      RowBox[{"4", " ", 
       SqrtBox["z"], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"3", "/", "2"}]]}], "+", 
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"3", "/", "2"}]]}], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"5", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]], "+", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"5", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"5", "/", "2"}]]}], 
       SqrtBox["z"]], "-", 
      RowBox[{"4", " ", 
       SqrtBox["z"], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"5", "/", "2"}]]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"5", "/", "2"}]]}], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"7", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"7", "/", "2"}]]}], 
       SqrtBox["z"]], "+", 
      RowBox[{
       SqrtBox["z"], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"7", "/", "2"}]]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"7", "/", "2"}]]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"7", "/", "2"}]]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["q", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "\[Xi]"}], "-", 
      FractionBox["\[Xi]", "z"], "+", 
      RowBox[{"z", " ", "\[Xi]"}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["\[Xi]", "2"]}], "-", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox["\[Xi]", "2"]}], "z"], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["\[Xi]", "2"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Xi]", "3"]}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["\[Xi]", "3"]}], 
       SuperscriptBox["z", "3"]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", "3"]}], 
       SuperscriptBox["z", "2"]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["\[Xi]", "3"]}], "z"], "-", 
      RowBox[{"6", " ", "z", " ", 
       SuperscriptBox["\[Xi]", "3"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["\[Xi]", "3"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "3"], " ", 
       SuperscriptBox["\[Xi]", "3"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["\[Xi]", "4"]}], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", "4"]}], 
       SuperscriptBox["z", "3"]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["\[Xi]", "4"]}], 
       SuperscriptBox["z", "2"]], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", "4"], "z"], "-", 
      RowBox[{"5", " ", "z", " ", 
       SuperscriptBox["\[Xi]", "4"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", "3"], " ", 
       SuperscriptBox["\[Xi]", "4"]}]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["q", 
     RowBox[{"9", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SqrtBox["z"]}], " ", 
       SqrtBox["\[Xi]"]}], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"3", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"3", "/", "2"}]], 
       SqrtBox["z"]], "-", 
      RowBox[{"6", " ", 
       SqrtBox["z"], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"3", "/", "2"}]]}], "+", 
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"3", "/", "2"}]]}], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"5", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]], "+", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"5", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"5", "/", "2"}]]}], 
       SqrtBox["z"]], "-", 
      RowBox[{"11", " ", 
       SqrtBox["z"], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"5", "/", "2"}]]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"5", "/", "2"}]]}], "+", 
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"5", "/", "2"}]]}], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"7", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]], "+", 
      FractionBox[
       RowBox[{"14", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"7", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"7", "/", "2"}]]}], 
       SqrtBox["z"]], "-", 
      RowBox[{"5", " ", 
       SqrtBox["z"], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"7", "/", "2"}]]}], "+", 
      RowBox[{"14", " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"7", "/", "2"}]]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"7", "/", "2"}]]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", 
        RowBox[{"7", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"7", "/", "2"}]]}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"9", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"9", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"9", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"7", "/", "2"}]]], "+", 
      FractionBox[
       SuperscriptBox["\[Xi]", 
        RowBox[{"9", "/", "2"}]], 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"9", "/", "2"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["\[Xi]", 
         RowBox[{"9", "/", "2"}]]}], 
       SqrtBox["z"]], "+", 
      RowBox[{"2", " ", 
       SqrtBox["z"], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"9", "/", "2"}]]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"9", "/", "2"}]]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["z", 
        RowBox[{"5", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"9", "/", "2"}]]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", 
        RowBox[{"9", "/", "2"}]], " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"9", "/", "2"}]]}]}], ")"}]}], " ", "+", " ", 
   RowBox[{"O", 
    RowBox[{"(", 
     SuperscriptBox["q", "5"], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.847819296987005*^9, 3.8478193415865517`*^9}, {
  3.847819407063675*^9, 
  3.847819457975747*^9}},ExpressionUUID->"16da0fea-53ab-4c94-ba26-\
8b4822033451"]
}, Closed]]
}, Open  ]]
},
WindowSize->{1179, 814},
WindowMargins->{{62, Automatic}, {Automatic, 0}},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"afe5aa16-41fc-49a7-9903-46d39d6d3b27"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 276, 4, 103, "Chapter",ExpressionUUID->"4c76c76e-def7-4ea6-b169-99625dd2c2ff"],
Cell[859, 28, 835, 13, 122, "Text",ExpressionUUID->"95ece337-d9ab-4979-8ded-cbf9cdff601d"],
Cell[CellGroupData[{
Cell[1719, 45, 542, 12, 102, "Section",ExpressionUUID->"9446f1fe-e1ea-4cd8-b6f3-2bf03808c06d"],
Cell[2264, 59, 48432, 1616, 3178, "Input",ExpressionUUID->"315c9687-0820-4ce2-9f0b-427910103cf3"]
}, Closed]],
Cell[CellGroupData[{
Cell[50733, 1680, 636, 14, 79, "Section",ExpressionUUID->"ed9e1b51-f2da-4b0b-b8e8-9032ba425bc0"],
Cell[51372, 1696, 32361, 1082, 2196, "Input",ExpressionUUID->"8a953c27-5e5d-47de-af12-9e51cf88b7fb"]
}, Closed]],
Cell[CellGroupData[{
Cell[83770, 2783, 594, 13, 79, "Section",ExpressionUUID->"fbbc9c1d-67a3-4561-9b1a-82551e002b28"],
Cell[84367, 2798, 21025, 716, 1417, "Input",ExpressionUUID->"ca11ed74-0c2c-483c-8221-a723937846f0"]
}, Closed]],
Cell[CellGroupData[{
Cell[105429, 3519, 406, 6, 78, "Section",ExpressionUUID->"2a965eb4-75a3-40b0-8e3a-49fe9a22fec6"],
Cell[105838, 3527, 16795, 519, 977, "Input",ExpressionUUID->"c27fa59b-5112-4b0e-b526-e155550c7468"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[122682, 4052, 235, 4, 103, "Chapter",ExpressionUUID->"d0dbac83-40da-42e1-8712-89c973aa7008"],
Cell[122920, 4058, 410, 8, 88, "Text",ExpressionUUID->"8faa3a21-f1f2-4413-91ea-3feceecbb334"],
Cell[CellGroupData[{
Cell[123355, 4070, 770, 19, 109, "Section",ExpressionUUID->"ba5a5f75-ee50-47b7-9770-d3cc3e96abe1"],
Cell[124128, 4091, 34417, 1079, 2200, "Input",ExpressionUUID->"58998f34-7e7e-49f4-8026-4d2bd4fc454c"]
}, Closed]],
Cell[CellGroupData[{
Cell[158582, 5175, 717, 18, 86, "Section",ExpressionUUID->"11c26e6c-86dc-4f96-89b3-8733223ee8f9"],
Cell[159302, 5195, 30554, 967, 1982, "Input",ExpressionUUID->"529288e5-d50d-463b-a286-1ebcfd2d3422"]
}, Closed]],
Cell[CellGroupData[{
Cell[189893, 6167, 667, 17, 79, "Section",ExpressionUUID->"c1f28ec1-2f3f-4044-beaf-47926892a2d7"],
Cell[190563, 6186, 12110, 389, 810, "Input",ExpressionUUID->"16da0fea-53ab-4c94-ba26-8b4822033451"]
}, Closed]]
}, Open  ]]
}
]
*)


